Third Order Newton's Method for Zernike Polynomial Zeros

The Zernike radial polynomials are a system of orthogonal polynomials over the unit interval with weight x. They are used as basis functions in optics to expand fields over the cross section of circular pupils. To calculate the roots of Zernike polynomials, we optimize the generic iterative numerical Newton's Method that iterates on zeros of functions with third order convergence. The technique is based on rewriting the polynomials as Gauss Hypergeometric Functions, reduction of second order derivatives to first order derivatives, and evaluation of some ratios of derivatives by terminating continued fractions. A PARI program and a short table of zeros complete up to polynomials of 40th order are included.

==> anc/zern.gp <==
/**
* Third order Newton's method for Zernike Polynomial roots.
* Richard J. Mathar, DOI:10.48550/arxiv.0705.1329
*/

/** Compute Pochhammer symbol.
* @param[in] a main parameter in the parentheses
* @param[in] n index parameter, nonnegative integer
* @return (a)_n
*/
Pochhammer(a,n)={
    if(n==0,
        return(1.0),
        return(prod(i=0,n-1,a+i)) ;
    ) ;
} /* Pochhammer */

/** Compute terminating Gaussian hpergeometric function.
* @param[in] a first upper parameter. Must be nonpositive integer.
* @param[in] b second upper parameter.
* @param[in] c lower parameter.
* @param[in] z argument.
* @return 2F1(a,b;c;z)
*/
Hyperg(a,b,c,z)={
    if(a==0,
        return(1.0),
        return(sum(n=0,abs(a),
            Pochhammer(a,n)*Pochhammer(b,n)*z^n/Pochhammer(c,n)/n!
        )) ;
    ) ;
} /* Hyperg */

/** Compute a Zernike radial polynomial
* @param[in] n radial quantum number
* @param[in] m azimuthal quantum number
* @param[in] dim dimension of the ball of orthogonalization
* @param[in] x agument. Distance from orgin in the range 0..1
* @return R_n^m(x)
*/
ZernikeP(n,m,dim,x)={
    local(a=-(n-m)/2, b= (n+m+dim)/2, c= m+dim/2, z=x^2) ;
    if( n < 0 || m > n || (n-m)%2 <> 0,
        return(0),
        return( (-1)^a*x^m*binomial(b-1,-a)* Hyperg(a,b,c,z) ) ;
    ) ;
} /* ZernikeP */

/** Compute first derivative of a Zernike radial polynomial
* @param[in] n radial quantum number
* @param[in] m azimuthal quantum number
* @param[in] dim dimension of the ball of orthogonalization
* @param[in] x agument. Distance from orgin in the range 0..1
* @return (d/dx) R_n^m(x)
*/
ZernikePderiv(n,m,dim,x)={
    local(nmhalf=(n-m)/2, z=x^2, ddim =dim/2+n-1) ;
    if( n < 0 || m > n || (n-m)%2 <> 0,
        return(0),
        return( sum(s=0,nmhalf, (-1)^s*binomial(nmhalf,s)
            *binomial(ddim-s,nmhalf)*(n-2*s)*x^(n-2*s-1)) ) ;
    ) ;
} /* ZernikePderiv */

/** Compute the quotient of a Gauss Hypergeometric Function over
* the Function with the same argument but all the three parameters
* increased by 1.
* @param[in] a first parameter of the Gauss Hypergeometric Function F(a,b;c;z).
*     This must be a negative integer.
* @param[in] b second parameter of F
* @param[in] c third parameter of F
* @param[in] z argument of F
* @return the ratio F(a,b;c;z)/F(a+1,b+1;c+1;z)
* @warning the function assumes that the parameter a is a negative integer
*/
HypergAugmRatio(a,b,c,z)={
    local(ff=0.0) ;
    forstep(ap2= -1,a+1,-1,
        ff = z*(ap2-b)+(ap2+c-a)*(1.0-ff) ;
        if ( ff == 0, return 0,
            ff = ap2*(ap2+c-a-b-1)*z/((ap2+c-a-1)*ff) ;
        ) ;
    ) ;
    return(-b*z/c+1-ff) ;
}

/** Compute the quotient of a Gauss Hypergeometric Function over
* its first derivative.
* @param[in] a first parameter of the Gauss Hypergeometric Function F(a,b;c;z).
* @param[in] b second parameter of F
* @param[in] c third parameter of F
* @param[in] z argument of F
* @return ratio of the value divided by the first derivative, F/F'.
* @warning Checking a against being a negative integer is not done.
*/
HypergRatio(a,b,c,z)={
    /* based on F'(a,b;c;z)=(ab)/c*F(a+1,b+1;c+1;z).
    * F/F' = c/(ab) F(a,b;c;z)/F(a+1,b+1;c+1;z) .
    */
    c*HypergAugmRatio(a,b,c,z)/(a*b) ;
}

/** Compute the ratio of the Zernike polynomial over its first derivative.
* @param[in] n first parameter of the Zernike polynomial, a positive integer
* @param[in] m second parameter of the polynomial, a positive integer
*      less than or equal to n, with n-m even.
* @param[in] x the argument of the polynomial in the interval [0,1]
* @param[in] ffprime the ratio F(a,b;c;z)/F'(a,b;c;z) of the Gauss 
*     hypergeometric function, where a=-(n-m)/2, b=(D+n+m)/2, c=a+b,
*     and z=x^2.
* @return the ratio R/R'
* @warning no check is done that n-m is a positive even integer
*  or that n and m are individually positive or that x is between 0
*  and one.
*/
ZernikePrratio(m,x,ffprime) = {
    local(z=x^2) ;
    /** To enhance stability in the case of ffprime close to
    * zero, we do not use the equivalent x/(m+2*z/ffprime) 
    */
    x*ffprime/(m*ffprime+2*z) ;
}

/** Compute the ratio of the second derivative of the Zernike polynomial
*  over the first derivative, with respect to the argument x.
* @param[in] n first parameter of the Zernike polynomial, a positive integer
* @param[in] m second parameter of the polynomial, a positive integer
*      less than or equal to n, with n-m even.
* @param[in] dim The dimension of the unit sphere.
*         The usual Zernike Polynomials have dim=2.
* @param[in] x the argument of the polynomial in the interval [0,1]
* @param[in] rrprime the ratio R(x)/R'(x)
* @return the ratio of derivatives R''/R'
* @warning no checking is done that n-m is a positive even integer
*  or that n and m are individually positive or that x is between 0
*  and one.
*/
Zernike2Prratio(n,m,dim,x,rrprime) = {
    local(z=x^2) ;
    ((n*(n+dim)*z-m*(dim-2+m))*rrprime+x*(dim-1-(dim+1)*z))/(z*(z-1))  ;
}

/** Compute the ratio of the third derivative of the Zernike polynomial
*  over the first derivative. Derivatives are with respect to the argument x.
*  The ratio R'/R of the first derivative is to be provided.
* @param[in] n first parameter of the Zernike polynomial, a positive integer
* @param[in] m second parameter of the polynomial, a positive integer
*      less than or equal to n, with n-m even.
* @param[in] dim The dimension of the unit sphere.
*         The usual Zernike Polynomials have dim=2.
* @param[in] x the argument of the polynomial in the interval [0,1]
* @param[in] rrprime the ratio R'/R
* @return the ratio R'''/R'
* @warning no test is performed that n-m is a positive even integer
*  or that n and m are individually positive or that x is between 0
*  and one.
*/
Zernike3Prratio(n,m,dim,x,rrprime) = {
    local(z=x^2,d2=dim^2, n2=n^2,f04,f02,f00,f14,f12,f10) ;
    f04= -n*(3+dim)*(n+dim) ;
    f02= (n+m)*d2+(n2+m^2-n+3*m)*dim-5*m*(2-m)-n2 ;
    f00= -m*(dim+1)*(dim-2+m) ;
    f14= d2+(3+n)*dim+n2+2 ; 
    f12= -2*d2-(2+n+m)*dim+6+m*(2-m)-n2 ;
    f10= d2+dim*(m-1)+m*(m-2) ;

    ( (z*f02+f04*z^2+f00) *rrprime
            +x*(z*f12+f14*z^2+f10) )
        /(x*z*(z-1)^2) ;
}

/** Compute a root of the Zernike polynomial within a specified error bar.
* @param[in] n first parameter of the Zernike polynomial, a positive integer
* @param[in] m second parameter of the polynomial, a positive integer
*      less than or equal to n, with n-m even.
* @param[in] dim The dimension of the unit sphere.
*         The usual Zernike Polynomials have dim=2.
* @param[in] x an initial guess of the root
* @param[in] eps the absolute accuracy of the result. The Newton iteration
*      will be terminated if two subsequent estimates agree within this limit.
* @return a root x such that R(x)=0
* @warning no test is performed that n-m is a positive even integer
*  or that n and m are individually positive or that x is between 0
*  and one.
*/
ZernikeRoot(n,m,dim,x,eps) = {
    /** The variable root is used to keep a history of the most recent
    * approximation to the root. The variables a, b, and c are the
    * corresponding arguments to the Gauss Hypergeometric Function.
    */
    local(root=x,z, a= -(n-m)/2, b= (dim+n+m)/2, c= m+dim/2, fprimef,ffprime,rrp,r2prp) ;
    if(n==m,
        0.0,

        /** For an absolute accuracy of 1.e-30, up to 10 iterations
        * will be needed for n<=10. So we update the root with up to a
        * maximum of 20 Newton iterations.
        */
        for(i=1,20,
            z=root^2 ;

            /* ffprime contains F'(a,b;c;z)/F(a,b;c;z) of the
            * associated Hypergeometric function.
            */
            ffprime= HypergRatio( a, b, c, z) ;

            /* rrp and r2prp are the ratios R/R' and R''/R' of
            * the Zernike polynomial relative to its 1st and 2nd derivative.
            * This completes the relay F'/F -> R/R' -> R''/R'.
            */
            rrp= ZernikePrratio(m,x,ffprime) ;
            r2prp= Zernike2Prratio(n,m,dim,x,rrp) ;

            x=root ;
            /** Now perform the third order Newton update.
            * Delta(x) = -(f/f')/[1-(f/f')*(f''/f')/2]. Reduction to the
            * 2nd order would be implemented as the simpler
            * root = x-rrp ;
            */
            root = x-rrp/(1.0-0.5*rrp*r2prp) ;

            /* terminate if the old and the new guess agree within eps.
            */
            if( abs(x-root) < eps,
                break ;
            ) ;
        ) ;
        return(root) ;
    ) ;
} /* ZernikeRoot */

/** Provide a guess of the smallest nonzero root of the Zernike Polynomial.
* @param[in] n first parameter of the Zernike polynomial, a positive integer
* @param[in] m second parameter of the polynomial, a positive integer
*      less than or equal to n, with n-m even.
* @param[in] dim The dimension of the unit sphere.
*         The usual Zernike Polynomials have dim=2.
* @return an estimate of a root which is the smallest nontrivial (nonzero)
*   positive between 0 and 1 out of the total of (n-m)/2 .
*/
ZernikeRootEst(n,m,dim) = {
    local(a= -(n-m)/2, b= (dim+n+m)/2, c=m+dim/2, z) ;
    if(n==m,
        0,
        if(n == m+2,
            /** if n equals m+2, the resulting equation is
            * a linear equation in x^2.
            */
            z = -c/(a*b) ;
            return( sqrt(z)) ,

            /* if n does not equal m+2, a simple heuristic estimate
            * with a rational function of n and m is used.
            */
            return((1.46*m+2.41)/(n+0.46*m+1.06)) ;
        ) ;
    ) ;
} /* ZernikeRootEst */

/**
* @param[in] n first parameter of the Zernike polynomial, a positive integer
* @param[in] m second parameter of the polynomial, a positive integer
*      less than or equal to n, with n-m even.
* @param[in] dim The dimension of the unit sphere.
*         The usual Zernike Polynomials have dim=2.
* @param[in] eps the desired absolute accuracy of each root.
* @return the (n-m)/2 positive roots in the open interval from 0 to 1
* @note the m-fold degenerate root at zero is not returned, nor the
*   symmetric values on the negative real axis.
* @warning no test is performed that n-m is a positive even integer
*  or that n and m are individually positive or that x is between 0
*  and one.
*/
ZernikeAllRoot(n,m,dim,eps) = {
    local(s=(n-m)/2,rs,x,r2pr,r3pr,disc) ;

    /* The result contains s=(n-m)/2 individual values, which are
    * collected in the vector rs.
    */
    rs=vector(s) ;
    for(i=1,s,
        if(i==1,
            /** If this is the first root for a pair (n,m),
            * we attach to the leftmost (positive, but smallest in value)
            * of them, and call ZernikeRootEst() for an initial value.
            */
            x=ZernikeRootEst(n,m,dim),

            /** Otherwise, for the 2nd and higher roots, we take the
            * previous root, and solve the quadratic equation for the step
            * D to the next root which follows from a 3rd order Taylor 
            * approximation at the known root. This estimate is then
            * used to call the Newton routine for the next root.
            */
            x=rs[i-1] ;

            /** Compute R''/2R' at the old root. The general formula
            * x^2(x^2-1) [R''/R'] = {n(n+D)x^2-m(D-2+m)}*[R/R']+x(D-1-(D+1)x^2)
            * is simplified because R and therefore R/R' are known
            * to be zero for the recent root.
            */
            r2pr= Zernike2Prratio(n,m,dim,x,0)/2 ;

            /** Compute R'''/6R' at the old root. Application of the formula
            * x^3(x^2-1)^2 [R'''/R'] 
            * = {-n(3+D)(n+D)x^4...}*[R/R']+x*[..x^4+...x^2+D^2+D(m-1)-2m+m^2]
            * uses that R and therefore R/R' are known
            * to be zero for the recent root.
            */
            r3pr= Zernike3Prratio(n,m,dim,x,0)/6 ;

            /* The quadratic estimate from 1+(r2pr/2)*D+(r3pr/6)*D^2=0
            * is in these variables 1+r2pr*D+r3pr*D^2=0, after division
            * 1/r3pr + r2pr/r3pr*D +D^2 = 0. disc is the discriminant
            * of the quadratic.
            */
            disc = 1-4*r3pr/r2pr^2 ;

            /* This third order local approximation to the full polynomial
            * usually has a root to the left and another one to the right of
            * the current root. We select the sign of the square root of
            * the discriminant to lock into the larger of these two values.
            */
            if(disc>0,
                if( r2pr/r3pr>0,
                    x += r2pr/(2*r3pr)*(-1+sqrt(disc)) ,
                    x += r2pr/(2*r3pr)*(-1-sqrt(disc)) ;
                ) ,
                /** If the discriminant was negative, just ignoring the
                * square root works also and keeps arithmetics real-valued.
                */
                x -= r2pr/(2*r3pr) ;
            ) ;
        ) ;
        /** Given the starting value x of the next root, call the Newton 
        * routine to converge to the root within eps, and store the result
        * as another value in the vector.
        */
        rs[i] = ZernikeRoot(n,m,dim,x,eps) ;
    ) ;
    return(rs) ;
} /* ZernikeAllRoot */

/** Compute a barycentric weight in the vector x
* @param[in] x the roots of the polynomial
* @param[in] j the index in x
* @return 1/product(i<>j) (x[j]-x[i])
*/
Barycentr(x,j) ={
    local(bar=1.0) ;
    for(i=1, length(x),
        if( i!=j,
            bar /= (x[j]-x[i]) ;
        ) ;
    ) ;
    return(bar) ;
} /* Barycentr */

/** The main routine tabulates the zeros of the Zernike Polynomials
* of lowest order.
* @param[in] dim The dimension of the unit sphere.
*         The usual Zernike Polynomials have dim=2.
* @param[in] nmax the maximum value of the parameter n to be used
* @return 0
*/
main(nmax,dim)={
    /** we loop with m and n over all cases that have non-zero roots.
    */
    local(Rprime,bweight) ;
    print("# D= "dim) ;
    for(n=0,nmax,
        /* The parameter m runs (n mod 2) up in steps of 2.
        */
        forstep(m= n%2 ,n+1, 2,
            /* Collect the roots of this (n,m) with an accuracy of 1.e-30
            * in the vector rts.
            */
            rts=ZernikeAllRoot(n,m,dim,1.e-30) ;

            /* Print the (n-m)/2 results. */
            for(i=1,(n-m)/2,
                Rprime =ZernikePderiv(n,m,dim,rts[i]) ;
                bweight =Barycentr(rts,i) ;
                print(n" "m" "rts[i]" "Rprime" "bweight) ;
            ) ;
        ) ;
    ) ;
    return(0) ;
}  /* main */


{
    /** Collect all non-trivial roots in D=2 and D=3
    * up to some maximum explicit n.
    */
    main(40,2) ;
    main(40,3) ;
}


==> anc/zern2.txt <==
  2  0 0.7071067811865475727    2.8284271247461902909  1.00000000000000000e+00
  3  1 0.8164965809277260345    4.0000000000000000000  1.00000000000000000e+00
  4  0 0.4597008433809830485   -3.1849008680725026110 -2.33441421833897733e+00
  4  0 0.8880738339771152567    6.1527560052834058268  2.33441421833897733e+00
  4  2 0.8660254037844385966    5.1961524227066320236  1.00000000000000000e+00
  5  1 0.5958615826865180098   -3.4787753826796272705 -3.09262908313887275e+00
  5  1 0.9192110607898046348    8.2787753826796279810  3.09262908313887275e+00
  5  3 0.8944271909999158554    6.4000000000000003553  1.00000000000000000e+00
  6  0 0.3357106870197287818    4.0285282442367460476  4.44127558820062696e+00
  6  0 0.7071067811865475727   -4.2426406871192847703 -1.14645400738728647e+01
  6  0 0.9419651451198933767   11.3035817414387196322  7.02326448567223771e+00
  6  2 0.6751652804971347566   -3.8930528078407258263 -3.82297328468024400e+00
  6  2 0.9367417879781805290   10.3972784465273750953  3.82297328468024400e+00
  6  4 0.9128709291752769017    7.6072577431273069593  1.00000000000000000e+00
  7  1 0.4608042298407784010    3.9297559128648273941  6.58136385229334220e+00
  7  1 0.7684615381131740808   -5.0164501638969234421 -1.74546965507767950e+01
  7  1 0.9546790248493448594   14.3111840469504638662  1.08733326984834502e+01
  7  3 0.7279134123608967943   -4.3493515019481181483 -4.54356288856362234e+00
  7  3 0.9480050066727199187   12.5126168080705681973  4.54356288856362234e+00
  7  5 0.9258200997725514192    8.8163265306122440279  1.00000000000000000e+00
  8  0 0.2634992299855423159   -4.9713217447426236717 -8.26331041503220654e+00
  8  0 0.5744645143153508382    4.2789629691866419847  3.37676496846054874e+01
  8  0 0.8185294874300058643   -6.0969081268223526138 -5.05170692711899889e+01
  8  0 0.9646596061808674349   18.1997999642918486529  2.50127300016167027e+01
  8  2 0.5431369901889407936    4.0602241380678858462  8.99356665075067596e+00
  8  2 0.8080818238035354373   -5.7973721528925716839 -2.43933215476666945e+01
  8  2 0.9628114955311087853   17.3113337946330432260  1.53997548969160167e+01
  8  4 0.7657261797294159233   -4.8254421874490915911 -5.25952479044252286e+00
  8  4 0.9558574253919850383   14.6263253556685324241  5.25952479044252286e+00
  8  6 0.9354143466934853324   10.0264725286207951882  1.00000000000000000e+00
  9  1 0.3738447061866471688   -4.5652710004114283038 -1.29448231160825955e+01
  9  1 0.6452980455813291938    4.6883431158077222278  5.51449659170568012e+01
  9  1 0.8503863747508400017   -7.1661370450021495415 -8.48125656110355806e+01
  9  1 0.9710282199223060351   22.0773584824179280872  4.26124228100613749e+01
  9  3 0.6027143852742457009    4.2748312097638860863  1.17225352740768916e+01
  9  3 0.8359493221264154839   -6.5824088917488596806 -3.23548755843365683e+01
  9  3 0.9684648164078416555   20.3075776819849735944  2.06323403102596750e+01
  9  5 0.7942238940183964369   -5.3124725418576490554 -5.97290960161924644e+00
  9  5 0.9616464847987593600   16.7390843388398167235  5.97290960161924644e+00
  9  7 0.9428090415820633563   11.2373113854595327865  1.00000000000000000e+00
 10  0 0.2165873427295972042    5.9521090890428576259  1.54027065374090757e+01
 10  0 0.4803804169063914387   -4.6613983465065587097 -8.49993124993533655e+01
 10  0 0.7071067811865475727    5.3033008588991066290  1.96565342136521025e+02
 10  0 0.8770602345636481223   -8.5106032288121138407 -2.26386254267240503e+02
 10  0 0.9762632447087885579   26.8290162245736247826  9.94175180926637410e+01
 10  2 0.4518280448392144044   -4.4982458166827878898 -1.86695905429560085e+01
 10  2 0.6949479871872660253    5.1274350167167206394  8.25505566351581450e+01
 10  2 0.8725819517089140609   -8.2308175536665721950 -1.30068571758005049e+02
 10  2 0.9754483331027854476   25.9490892079143549154  6.61876056658029057e+01
 10  4 0.6481612911435379321    4.5304070085224550368  1.47809988593924526e+01
 10  4 0.8566734238949372804   -7.3699639770203662081 -4.13614246391846905e+01
 10  4 0.9726240720110040927   23.3015185109158231569  2.65804257797922361e+01
 10  6 0.8164965809277260345   -5.8061979088193851339 -6.68470636502633209e+00
 10  6 0.9660917830792958849   18.8512416196948464631  6.68470636502633209e+00
 10  8 0.9486832980505137680   12.4486222370188421849  1.00000000000000000e+00
 11  1 0.3139029878781443572    5.2691371951928500650  2.48965411972256625e+01
 11  1 0.5518475574344458012   -4.8681441155152942457 -1.44398673450327408e+02
 11  1 0.7496833930084177977    5.9215047693007374363  3.45451243121189123e+02
 11  1 0.8955370355972955831   -9.8442138814925463919 -4.06584911153668259e+02
 11  1 0.9798929242261785744   31.5730786443577038369  1.80635800285580899e+02
 11  3 0.5113489892733628084   -4.5591467080387664268 -2.56777894506943873e+01
 11  3 0.7320153318669290199    5.5828009543094845313  1.17038628328306999e+02
 11  3 0.8889787567592866147   -9.2932070307472329773 -1.88042655069269074e+02
 11  3 0.9786966233548161087   29.8173705564866224904  9.66818161916564804e+01
 11  5 0.6840930020506119646    4.8091773664869963412  1.81740358021090209e+01
 11  5 0.8727107021799724862   -8.1591579761802144333 -5.14220379510640981e+01
 11  5 0.9758129824224018867   26.2939871666223901059  3.32480021489550737e+01
 11  7 0.8343946751715023424   -6.3043227599262641192 -7.39545318327534495e+00
 11  7 0.9696128930707756943   20.9629936157421248311  7.39545318327534495e+00
 11  9 0.9534625892455923513   13.6602691073014135270  1.00000000000000000e+00
 12  0 0.1837532119404283737   -6.9517466900727402646 -2.88818914983011936e+01
 12  0 0.4115766110542091183    5.1669905489954119915  1.99314857220933504e+02
 12  0 0.6170011401597257361   -5.2542181522811670646 -6.13642105357399487e+02
 12  0 0.7869622564275865484    6.7015619643937114347  1.06551828118844355e+03
 12  0 0.9113751660173390334  -11.4415317657117299177 -1.04866790288440347e+03
 12  0 0.9829724091252897145   37.1877863761363656181  4.26358761330727134e+02
 12  2 0.3859349518416070879    5.0345039866451282151  3.70572991882587885e+01
 12  2 0.6047036690554417060   -5.1286661380116385089 -2.25279654759881169e+02
 12  2 0.7810976974325815059    6.5431798104936751415  5.56193410262347925e+02
 12  2 0.9091312772247495122  -11.1719811601082916752 -6.67837386156572848e+02
 12  2 0.9825584257853499093   36.3126362230332517811  2.99866331465847281e+02
 12  4 0.5586908741397313971   -4.6835934444066005256 -3.41403731216992412e+01
 12  4 0.7608650731649617693    6.0480090121213514465  1.59515642498597288e+02
 12  4 0.9016049670538779370  -10.3542792303036126356 -2.60371443332900526e+02
 12  4 0.9811849966449255334   33.6834409121813251886  1.34996173956002480e+02
 12  6 0.7132667548676191460    5.1024039157817000500  2.19040818255180305e+01
 12  6 0.8854995128634446377   -8.9494743000859013904 -6.25411661683899283e+01
 12  6 0.9783359081211411290   29.2854575786931228265  4.06370843428718942e+01
 12  8 0.8490975736565613552   -6.8054952442640779253 -8.10546876030331198e+00
 12  8 0.9724710674756380513   23.0744596347964439076  8.10546876030331198e+00
 12 10 0.9574271077563381027   14.8721636893582189742  1.00000000000000000e+00
 13  1 0.2702856427564344077   -6.0063731844335057630 -4.75852121849541518e+01
 13  1 0.4803812423169180335    5.2249468817802489085  3.46833959678188592e+02
 13  1 0.6643255837527634045   -5.6592596377864499146 -1.10854464661573161e+03
 13  1 0.8142575205172167818    7.4764743120372463281  1.97527629143612648e+03
 13  1 0.9229958831606540626  -13.0300435970537016317 -1.97731890188335160e+03
 13  1 0.9852327505925770890   42.7969817171291211366  8.11338509569722191e+02
 13  3 0.4429582456583350258    4.9719568943240304293  5.26906107954918141e+01
 13  3 0.6458329596901977165   -5.4189481096694942508 -3.33246814925129399e+02
 13  3 0.8053384408042754128    7.1674694051782221749  8.44882625927155004e+02
 13  3 0.9195679148240427647  -12.4962246538818906316 -1.03182483147727658e+03
 13  3 0.9845992603558400003   41.0493019644874479468  4.67498409679759163e+02
 13  5 0.5974058327888663866   -4.8445711165225642247 -4.42112726031426320e+01
 13  5 0.7840085394020771536    6.5196200472148344573  2.10849818478931724e+02
 13  5 0.9116353458812981314  -11.4145234022948667274 -3.48659492184922044e+02
 13  5 0.9831524024611432155   37.5480089223414523758  1.82020946309132967e+02
 13  7 0.7374505105030352281    5.4052675566585719480  2.59724536710223859e+01
 13  7 0.8959410734924830866   -9.7405914657317218541 -7.47212590837798558e+01
 13  7 0.9803818873685179458   32.2762198885532143322  4.87488054127574628e+01
 13  9 0.8613939328976448762   -7.3088667561139333273 -8.81495421139622870e+00
 13  9 0.9748375170636489617   25.1857163361251679135  8.81495421139622870e+00
 13 11 0.9607689228305228424   16.0842461344544602753  1.00000000000000000e+00
 14  0 0.1595181614381909196    7.9621870374424190686  5.44908013562678022e+01
 14  0 0.3594918736220650279   -5.7311786268908662123 -4.49562992207085642e+02
 14  0 0.5450480935764305812    5.4595417966286605704  1.71351419860027909e+03
 14  0 0.7071067811865475727   -6.1871843353822910672 -3.89972407957387850e+03
 14  0 0.8384047803350709316    8.3979854157415338989  5.66459172693123401e+03
 14  0 0.9331482158798232174  -14.8766620415853907389 -5.01607584200370275e+03
 14  0 0.9871949939963123866   49.2748356284880983935  1.93276618689688644e+03
 14  2 0.3364437305441106418   -5.6180745219882934904 -7.22178593065568890e+01
 14  2 0.5332155968164153936    5.3609965254945937119  5.55473915245437070e+02
 14  2 0.7006879382687045688   -6.0770151625087009961 -1.84120934472050999e+03
 14  2 0.8352024197624841051    8.2490300529590641077  3.36343001918559639e+03
 14  2 0.9318991674757601817  -14.6131816744153351095 -3.42166306472026099e+03
 14  2 0.9869627373443907725   48.4026350280384605185  1.41618633431629405e+03
 14  4 0.4896856591758441124    4.9960190448143508846  7.25138512434151181e+01
 14  4 0.6789209633908173114   -5.7274509317629993532 -4.74048981973442608e+02
 14  4 0.8246570394661102421    7.7936629710030276286  1.22884797624080124e+03
 14  4 0.9278396109654096779  -13.8181727235155822342 -1.52230211631182578e+03
 14  4 0.9862121569592748882   45.7840005127445763833  6.94989270801052157e+02
 14  6 0.6297279581530694781   -5.0285948767489712097 -5.60384466281133271e+01
 14  6 0.8030111569365681046    6.9956309904661075905  2.71895354925779657e+02
 14  6 0.9197999176484970008  -12.4742125710113427317 -4.54499314239969976e+02
 14  6 0.9847470483288770504   41.4115095010527838326  2.38642405942303668e+02
 14  8 0.7578370705278929531    5.7148851827927344971  3.03799262756965049e+01
 14  8 0.9046299747290316162  -10.5322995253042677177 -8.79637795332763801e+01
 14  8 0.9820745595413366003   35.2664616935007799725  5.75838532575798823e+01
 14 10 0.8718317153731350855   -7.8138774042038665613  3.40282366920938463e+38
 14 10 0.8718317153731350855   -7.8138774042038665613 -3.40282366920938463e+38
 14 12 0.9636241116594315148   17.2964744406153272394  1.00000000000000000e+00
 15  1 0.2371973029714337655    6.7625977005536528353  9.08896194171171459e+01
 15  1 0.4245476318823276363   -5.6646325169066411576 -7.94483735809733957e+02
 15  1 0.5938221258198196351    5.7289407040648905323  3.14984058504969380e+03
 15  1 0.7396983346814803850   -6.7168188982598691084 -7.37415882474320824e+03
 15  1 0.8568606521572865731    9.3132620634140987903  1.09306343353271332e+04
 15  1 0.9409149519691435426  -16.7162548823929633102 -9.81101390242648813e+03
 15  1 0.9886964213353295339   55.7485154882796010156  3.80829192318548712e+03
 15  3 0.3902219391376385849   -5.4460379335579318649 -1.04907237849400943e+02
 15  3 0.5755870542650849409    5.5407419602385941104  8.45155660713884572e+02
 15  3 0.7296653799715601130   -6.5032885140155016757 -2.89139618774087103e+03
 15  3 0.8518232083769392560    9.0203446960298094837  5.39826504405557534e+03
 15  3 0.9389444522639546209  -16.1927890236385927381 -5.57015390504544848e+03
 15  3 0.9883295764481713208   54.0058770912387515750  2.32303662586626069e+03
 15  5 0.5288602129223232140    5.0703958310098755646  9.72633850475838102e+01
 15  5 0.7061939018640647214   -6.0479427547605535409 -6.53848771273269563e+02
 15  5 0.8404366834692439392    8.4212585203912748710  1.72697403208849846e+03
 15  5 0.9345601788393610443  -15.1385392555048614582 -2.16534177482547102e+03
 15  5 0.9875190300435001678   50.5173001109663459829  9.94953128962658297e+02
 15  7 0.6571568797605316092   -5.2281346277099016717 -6.97672991940368945e+01
 15  7 0.8189060737060670503    7.4747962064576798369  3.43500229894238146e+02
 15  7 0.9265772077286310582  -13.5335112662778893622 -5.79477968996540540e+02
 15  7 0.9860657631628138020   45.2742244058362999226  3.05745038296339260e+02
 15  9 0.7752632451107936973    6.0294232780782444081  3.51269857411231428e+01
 15  9 0.9119748762120825081  -11.3244557746023737366 -1.02269656098062910e+02
 15  9 0.9834982084062168228   38.2563096833373137429  6.71426703569397603e+01
 15 11 0.8808037886787085657   -8.3201427177310485206 -1.02328266671716346e+01
 15 11 0.9785284968679074380   29.4077921895823415355  1.02328266671716346e+01
 15 13 0.9660917830792958849   18.5088182606310027722  1.00000000000000000e+00
 16  0 0.1409080258581174028   -8.9794216709665040099 -1.03373244465290412e+02
 16  0 0.3188522562146716699    6.3281590479647764624  9.89926894962786946e+02
 16  0 0.4870665201405610101   -5.7821241501730868961 -4.47593884842672560e+03
 16  0 0.6389700139694938219    6.1055358200339764352  1.24731601750722275e+04
 16  0 0.7692316434259740543   -7.3502218416545526125 -2.34170502614776196e+04
 16  0 0.8733648750425931917   10.3679968281115737483  3.00696670188551652e+04
 16  0 0.9478044306220632098  -18.8107722822697311926 -2.46754780589473303e+04
 16  0 0.9900226907746954019   63.0896015337138109658  9.13908632442678572e+03
 16  2 0.2980215318345257325    6.2283438454720654320  1.39650885426302153e+02
 16  2 0.4759020418201234115   -5.7004246744511615219 -1.29459369672910293e+03
 16  2 0.6324385240645979955    6.0206802449160603530  5.34071472623398768e+03
 16  2 0.7655049675886762550   -7.2485393671669555715 -1.28605649362586846e+04
 16  2 0.8714619176716458249   10.2248210876741225661  1.94458675415482285e+04
 16  2 0.9470538373566472767  -18.5512115357065816568 -1.76843965581493794e+04
 16  2 0.9898824305070776930   62.2193523886009600687  6.91332203792864857e+03
 16  4 0.4352810401596804435   -5.3838404106160551166 -1.47763181961388597e+02
 16  4 0.6105335011400015999    5.7475257034474340756  1.23825490045370361e+03
 16  4 0.7533739926853023627   -6.9354739801779397013 -4.35253709325198815e+03
 16  4 0.8653533945767831748    9.7909389541430691395  8.28049284971681845e+03
 16  4 0.9446613988337823065  -17.7699478608415510905 -8.64971775760035416e+03
 16  4 0.9894368252983534173   59.6074034392767302393  3.63127028264320825e+03
 16  6 0.5622633194744699470    5.1767889205120685148  1.27717755699103932e+02
 16  6 0.7291002958196058925   -6.3767553401024850146 -8.79283903856605207e+02
 16  6 0.8535798917458220503    9.0499072911641054162  2.35977320868238894e+03
 16  6 0.9401303969875089983  -16.4577685139636038514 -2.98938716970366795e+03
 16  6 0.9885994756607009437   55.2495692876215045430  1.38118010917878019e+03
 16  8 0.6807458887789931135   -5.4386381087931967571 -8.55419887734762767e+01
 16  8 0.8324053937687126981    7.9563002363840169551  4.26509294646075034e+02
 16  8 0.9322943792644380334  -14.5925246363002774075 -7.25179727746214894e+02
 16  8 0.9871744960883001019   49.1363442207729761435  3.84212421873616165e+02
 16 10 0.7903347449834110527    6.3476588527098494197  4.02139525513535574e+01
 16 10 0.9182661541320223941  -12.1169599176612621250 -1.17639507079687718e+02
 16 10 0.9847122732288815516   41.2458525089733214486  7.74255545283341604e+01
 16 12 0.8885993155618584494   -8.8273898685146807708 -1.09413711290392808e+01
 16 12 0.9799955389607631906   31.5186730011182199007  1.09413711290392808e+01
 16 14 0.9682458365518542553   19.7212551211836313314  1.00000000000000000e+00
 17  1 0.2112674970031354627   -7.5307365761133153725 -1.73843890597343631e+02
 17  1 0.3799555987772065824    6.1501561061155776144  1.76763100432158603e+03
 17  1 0.5355602273735704522   -5.9501001296323217105 -8.32226028806774229e+03
 17  1 0.6743984839815206911    6.4910128381035123724  2.38894088104504008e+04
 17  1 0.7925073093774768207   -7.9808927332500596563 -4.58592801788826910e+04
 17  1 0.8863924190810575920   11.4169183798331097535  5.98545533149271068e+04
 17  1 0.9532451899171618948  -20.8996281455041774677 -4.96597308235293895e+04
 17  1 0.9910701715078688023   70.4274208339911069743  1.85035220513780732e+04
 17  3 0.3484639562887706932    5.9544452571087100878  2.05752535803553570e+02
 17  3 0.5180380683998889735   -5.7939908075850405922 -2.00802799395449711e+03
 17  3 0.6639777561205169043    6.3272425681648050144  8.58186176977414834e+03
 17  3 0.7865138450349050681   -7.7820626395578402779 -2.11949936968231486e+04
 17  3 0.8833196205032936010   11.1339760788792823121  3.26274240627180479e+04
 17  3 0.9520307422269438380  -20.3829424451407064112 -3.00248775328276788e+04
 17  3 0.9908430322275690871   68.6881655750429729324  1.18128608553095728e+04
 17  5 0.4737815904024170188   -5.3859368554965563192 -2.03114188799256198e+02
 17  5 0.6399479279255915198    5.9722669928949079221  1.76049771679333253e+03
 17  5 0.7731681889583568168   -7.3719117122529116415 -6.33398852721044204e+03
 17  5 0.8765920400095927878   10.5610838284913359786  1.22474188596663480e+04
 17  5 0.9493949303895553582  -19.3453370367266970220 -1.29303332229385996e+04
 17  5 0.9903520628752460198   65.2076654646631510559  5.45951936248861784e+03
 17  7 0.5911284719636833440    5.3048931095140154923  1.64704964952752249e+02
 17  7 0.7486326613042562084   -6.7115848146917587158 -1.15748739586390002e+03
 17  7 0.8647030262108379439    9.6793638267312100965  3.14940987053082426e+03
 17  7 0.9448234063345077871  -17.7761519051824130599 -4.02526968386771614e+03
 17  7 0.9895076756006223606   59.9810575366490041915  1.86864224424803979e+03
 17  9 0.7012604730894272942   -5.6571845422472826215 -1.03506006695112390e+02
 17  9 0.8440171326522077910    8.4395867283133192416  5.21765681780369505e+02
 17  9 0.9371828916889872740  -15.6513230708421087201 -8.93187307026650274e+02
 17  9 0.9881197223055366852   52.9980024842298291787  4.74927631941393201e+02
 17 11 0.8035014494300847243    6.6687442483617687117  4.56410466246831987e+01
 17 11 0.9237159298241287564  -12.9097394439412038736 -1.34073760324817584e+02
 17 11 0.9857598779860213822   44.2351540650582677472  8.84327137001343857e+01
 17 13 0.8954359308455520639   -9.3354198553231455548 -1.16497241991608149e+01
 17 13 0.9812748728586200286   33.6294766462867045220  1.16497241991608149e+01
 17 15 0.9701425001453318764   20.9337680243460759755  1.00000000000000000e+00
 18  0 0.1261740078074202742   10.0012183581373133023  1.97038958824014543e+02
 18  0 0.2863292621034079777   -6.9454949802159671179 -2.14485553347070891e+03
 18  0 0.4396752024502914580    6.1687432038639098408  1.11862297193704871e+04
 18  0 0.5812686885581361818   -6.2195034933409090172 -3.66722954257442179e+04
 18  0 0.7071067811865475727    6.9605823773050774506  8.34568114020482462e+04
 18  0 0.8137116883158951319   -8.7066150089845564253 -1.36844290711971727e+05
 18  0 0.8981568439589463493   12.6013450299189955217  1.60474868976790342e+05
 18  0 0.9581312820607194025  -23.2414108186304346759 -1.24322953685723027e+05
 18  0 0.9920081248426411147   78.6318041409961807631  4.46694462998765739e+04
 18  2 0.2673780750923551164   -6.8552846018698252450 -2.69233500561261621e+02
 18  2 0.4292182386813452322    6.0985796936396434731  2.91423101257924600e+03
 18  2 0.5748458299193258680   -6.1501464218106720594 -1.43106316914861818e+04
 18  2 0.7031379109502706726    6.8833824142915789324  4.23485204632061213e+04
 18  2 0.8113864729725273062   -8.6102498262327120671 -8.31396667590437864e+04
 18  2 0.8969530821125818454   12.4620047220460836712  1.10282436327206378e+05
 18  2 0.9576530595755170516  -22.9845366113311548872 -9.24917813532717264e+04
 18  2 0.9919184646169658670   77.7629140552292028588  3.46661255013712071e+04
 18  4 0.3914606479189805532    5.8136585002964755731  2.94463127084214648e+02
 18  4 0.5534677249323020076   -5.9236046839497831229 -3.00405126704126860e+03
 18  4 0.6903188343084598610    6.6440852271300006038  1.32403173116874368e+04
 18  4 0.8039833969179427386   -8.3170434650978180002 -3.34363420575871205e+04
 18  4 0.8931498697389127495   12.0414825085767951407  5.22933375247979056e+04
 18  4 0.9561484720295934103  -22.2123359326698519567 -4.86288614303092108e+04
 18  4 0.9916369448881094950   75.1554869879270484034  1.92411367913680406e+04
 18  6 0.5071545248007354179   -5.4292069106565161718 -2.73575161539415603e+02
 18  6 0.6650990116151613840    6.2095726930817960465  2.44137618168793324e+03
 18  6 0.7899637876841181239   -7.8115041905251727528 -8.96255629401951592e+03
 18  6 0.8860816722252334854   11.3309323271886022155  1.75762813841471507e+04
 18  6 0.9533796195297132847  -20.9194046380450977551 -1.87289620289797385e+04
 18  6 0.9911212731459003722   70.8069689319483757117  7.94743591870358705e+03
 18  8 0.6163473579853351314    5.4484326599120551649  2.09105292063215444e+02
 18  8 0.7654979183523115127   -7.0509093456344871242 -1.49609570956807875e+03
 18  8 0.8742424706423237435   10.3094518873430072148  4.11971019144562069e+03
 18  8 0.9488319407257733706  -19.0938887308415701227 -5.30621561006098909e+03
 18  8 0.9902817948430912010   64.7119397995591612016  2.47349583612023162e+03
 18 10 0.7192722131418530784   -5.8818108196759419926 -1.23802460482913560e+02
 18 10 0.8541140545067785750    8.9242630181316808802  6.30111513016049571e+02
 18 10 0.9414112100240797920  -16.7099554960421947669 -1.08508249764528182e+03
 18 10 0.9889351394546163077   56.8592955513850668581  5.78773445112145851e+02
 18 12 0.8151048281585070443    6.9920731063098902069  5.14084239172325042e+01
 18 12 0.9284828318578448592  -13.7027406498231609788 -1.51572721420523436e+02
 18 12 0.9866730715175761057   47.2242615692339882116  1.00164297503290939e+02
 18 14 0.9014806129319800077   -9.8440840951140060611 -1.23579217948162494e+01
 18 14 0.9824003676126956686   35.7402174212186807267  1.23579217948162494e+01
 18 16 0.9718253158075500497   22.1463438755845629657  1.00000000000000000e+00
 19  1 0.1904148441776781775    8.3068765148908116913  3.33215259896240866e+02
 19  1 0.3436262195904129513   -6.6638883431398694412 -3.85729485233096921e+03
 19  1 0.4870081978929722277    6.2532802469338220064  2.09590200940174000e+04
 19  1 0.6179666376955199603   -6.5050214143008471268 -7.08294496056347707e+04
 19  1 0.7335050094709572033    7.4312528524064145330  1.65014574036740902e+05
 19  1 0.8308624555679250401   -9.4284808444010153039 -2.75503189984782424e+05
 19  1 0.9076801990993329516   13.7806642918191819547  3.27427768172733660e+05
 19  1 0.9620876312949896425  -25.5785612802515451847 -2.55978037355713925e+05
 19  1 0.9927676416720699892   86.8335628386642071064  9.24333942350738944e+04
 19  3 0.3146454476233096487   -6.4841796757691616548 -4.00430518019323245e+02
 19  3 0.4703652913957364068    6.1188769846249906337  4.58146644462517179e+03
 19  3 0.6075556764710252633   -6.3714909542424784661 -2.33719338852168403e+04
 19  3 0.7270113006012387524    7.2809352705955552310  7.11184037291515415e+04
 19  3 0.8270388433632478442   -9.2389238235597854754 -1.42533583319150202e+05
 19  3 0.9056952852248679742   13.5044193333694675374  1.91902904403391003e+05
 19  3 0.9612979313921893310  -25.0665800412938537534 -1.62551229986107908e+05
 19  3 0.9926194840347464243   85.0966921995046021721  6.12544031313265659e+04
 19  5 0.4287525723551651180    5.7512294970914341619  4.11888096718873214e+02
 19  5 0.5837872858381362162   -6.0773355747899424628 -4.36636907402177076e+03
 19  5 0.7126994626270685140    6.9683389245348239527  1.97687747988858573e+04
 19  5 0.8187572351505322255   -8.8531877634059217286 -5.09080434933491197e+04
 19  5 0.9014368896323405878   12.9478069940221942602  8.07373637958476465e+04
 19  5 0.9596126391703136971  -24.0399802288759332214 -7.57773847444218118e+04
 19  5 0.9923041120472186893   81.6216770961829496400  3.01337706203403322e+04
 19  7 0.5364117760083304542   -5.5005507562727276039 -3.62082729174442932e+02
 19  7 0.6868800285074768697    6.4560279964694071708  3.31446731320395475e+03
 19  7 0.8044060078556206639   -8.2534995675121400893 -1.23838758377466274e+04
 19  7 0.8942045500841436789   12.1005765026885381275  2.45874337631942981e+04
 19  7 0.9567806932331796022  -22.4924586893886200301 -2.64133600893792245e+04
 19  7 0.9917768363310000002   76.4055283386056345307  1.12574175799020413e+04
 19  9 0.6385852750050469151    5.6033552391609475762  2.61852549689577643e+02
 19  9 0.7802151464898949840   -7.3936822745182473327 -1.90325251707485336e+03
 19  9 0.8825163921882515083   10.9400422698880941397  5.29616676503917824e+03
 19  9 0.9522959699168392911  -20.4111200235200946906 -6.86784932535872849e+03
 19  9 0.9909494948025596717   69.4423423829924502115  3.21308252770482613e+03
 19 11 0.7352174806998263978   -6.1111472686120320574 -1.46574224069286032e+02
 19 11 0.8629761939750234534    9.4100440061768715339  7.52388282909165582e+02
 19 11 0.9451049233245847336  -17.7684569926765334458 -1.30244651000023623e+03
 19 11 0.9896457777687525104   60.7202946963973317906  6.96632451160356595e+02
 19 13 0.8254089266585322715    7.3172000454243093515  5.75161981147352037e+01
 19 13 0.9326878942873719769  -14.4959229230070043570 -1.70136614508036644e+02
 19 13 0.9874761693913842731   50.2132106707418230940  1.12620416393301440e+02
 19 15 0.9068636367673578169  -10.3532693959032613407 -1.30659913585609662e+01
 19 15 0.9833982044520968024   37.8509062959097946077  1.30659913585609662e+01
 19 17 0.9733285267845752653   23.3589724240009068978  1.00000000000000000e+00
 20  0 0.1142223084227163565  -11.0262311749526737970 -3.77101540684130271e+02
 20  0 0.2597466393536357887    7.5764066301048345053  4.59389520910651390e+03
 20  0 0.4003688497504367394   -6.5943805713333727425 -2.70926472706185195e+04
 20  0 0.5322614986408245041    6.4385140760806089943  1.01771524524787441e+05
 20  0 0.6523517689936806363   -6.8647888469388345101 -2.70370250940605591e+05
 20  0 0.7579163340968551044    7.9756595207014147064  5.32619235542220995e+05
 20  0 0.8465800003925344486  -10.2406754254713820984 -7.89315953797526658e+05
 20  0 0.9163540713880810040   15.0930510417842622672  8.63191172967120423e+05
 20  0 0.9656768006659848247  -28.1672946118206688482 -6.39256035509154899e+05
 20  0 0.9934552150241026114   95.9012912108117063781  2.24236160815354378e+05
 20  2 0.2423925241972734457    7.4933925851477329871  5.18665108762319051e+02
 20  2 0.3905933409401172729   -6.5326305253781224991 -6.41086124895277317e+03
 20  2 0.5260526858211680423    6.3796130786557396775  3.63940132756111634e+04
 20  2 0.6483100675208097741   -6.8023844295662412307 -1.26989134587656779e+05
 20  2 0.7553451890441794658    7.9033295066642539339  3.03105042657000071e+05
 20  2 0.8450496504116072893  -10.1479057002967127943 -5.15413092212816468e+05
 20  2 0.9155547407096559231   14.9564001458231015107  6.20818281608387711e+05
 20  2 0.9653576903957581390  -27.9123457639120822193 -4.89741766026219295e+05
 20  2 0.9933952458125041574   95.0333859804922838066  1.77718851425884059e+05
 20  4 0.3554897669109032265   -6.2694534112847772889 -5.79469431886322582e+02
 20  4 0.5054988151106132310    6.1843119450819319383  6.95782696378509172e+03
 20  4 0.6353277098425955671   -6.6076622300917593478 -3.67112812321432357e+04
 20  4 0.7472059125768437671    7.6824163629468813497  1.14526110946001965e+05
 20  4 0.8402437401628405356   -9.8672236458850317575 -2.33826391665787844e+05
 20  4 0.9130561549207910632   14.5448940512710205297  3.19067281720761675e+05
 20  4 0.9643628549735204780  -27.1464766125915168971 -2.72696539422100177e+05
 20  4 0.9932085369576263423   92.4291694345438372693  1.03262462121368837e+05
 20  6 0.4615059331053839586    5.7392259034719890209  5.65188452581645834e+02
 20  6 0.6100885865453433698   -6.2480487283307866164 -6.19549886257646449e+03
 20  6 0.7319787736696559133    7.2981095473528636575  2.87188191866043780e+04
 20  6 0.8314254884667372503   -9.3902638815519008375 -7.52397669510705164e+04
 20  6 0.9085207085711664021   13.8532539569843482496  1.20806162546652806e+05
 20  6 0.9625678871955013483  -25.8662807463700197275 -1.14316536486008830e+05
 20  6 0.9928726539379972849   88.0869888561623497480  4.56616321138169806e+04
 20  8 0.5623002252838306125   -5.5919479841797530284 -4.71921365390019616e+02
 20  8 0.7059431502741818631    6.7093607679467375249  4.41772327460996166e+03
 20  8 0.8169643175952393532   -8.6973664887280968117 -1.67637495249939238e+04
 20  8 0.9012382495289457118   12.8700746332919901960  3.36474814189293684e+04
 20  8 0.9597179665033356288  -24.0647180771437625424 -3.64058548271219188e+04
 20  8 0.9923422148430279810   82.0034986112125778845  1.55763210239665314e+04
 20 10 0.6583509748272358131    5.7669219184565907454  3.23934703148596782e+02
 20 10 0.7931750687612736384   -7.7391595603205987075 -2.38761061476025225e+03
 20 10 0.8897625152667285597   11.5710383700466117318  6.70594097721200887e+03
 20 10 0.9553196436506564693  -21.7279484507622733247 -8.74819490700942879e+03
 20 10 0.9915313152497930993   74.1723587649031657065  4.10592984140907538e+03
 20 12 0.7494357022184537920   -6.3442084112191130529 -1.71964022578259545e+02
 20 12 0.8708181789128337513    9.8967176567425916289  8.89437079719760163e+02
 20 12 0.9483595986475444883  -18.8268533801371482639 -1.54686017503055700e+03
 20 12 0.9902706191583880990   64.5810537758995337754  8.29387117889056412e+02
 20 14 0.8346212400166618250    7.6437904739782043251  6.39644540527698879e+01
 20 14 0.9364250918976404492  -15.2892549883230461916 -1.89765607751559457e+02
 20 14 0.9881879542766879299   53.2020287892934646834  1.25801153698789577e+02
 20 16 0.9116881483483436632  -10.8628880051273331020 -1.37739542224646634e+01
 20 16 0.9842889413994087011   39.9615518284025625917  1.37739542224646634e+01
 20 18 0.9746794344808964450   24.5716455300920415539  1.00000000000000000e+00
 21  1 0.1732888691217254751   -9.0886653358787050649 -6.40167322230794639e+02
 21  1 0.3135107848381826212    7.1963171905130867145  8.30313833019316371e+03
 21  1 0.4461177859748489682   -6.6060779321192413249 -5.10284230353702878e+04
 21  1 0.5692587621840659029    6.6470632255854855686  1.97660765150960768e+05
 21  1 0.6806329659106583607   -7.2296116989008059051 -5.37939517835143721e+05
 21  1 0.7780489400508255882    8.5184657048671788004  1.08022591305975663e+06
 21  1 0.8595582144285189852  -11.0489151812011119347 -1.62497959117895341e+06
 21  1 0.9235196534762699638   16.4010178978531904193  1.79703972901081713e+06
 21  1 0.9686423117554032736  -30.7521796551082786664 -1.34101889526160457e+06
 21  1 0.9940233330096353015  104.9668655584753480525  4.72377049081575300e+05
 21  3 0.2867316683359421026    7.0281524808803599313  7.76260449481094156e+02
 21  3 0.4303872475108351803   -6.4873193660153507523 -1.01750770283281818e+04
 21  3 0.5590680726193143490    6.5337866945333358260  6.01361018509867063e+04
 21  3 0.6739291672251094267   -7.1084737215669511201 -2.16178045042382611e+05
 21  3 0.7737590295436738153    8.3767232323330560462  5.27806776337329415e+05
 21  3 0.8569961358410784769  -10.8656868239592689918 -9.13023047765150666e+05
 21  3 0.9221787957812802583   16.1295193863661410205  1.11360131588016916e+06
 21  3 0.9681064262497985906  -30.2436056564843980254 -8.85904339331652736e+05
 21  3 0.9939225732268062163  103.2317407489630625150  3.22960054649547848e+05
 21  5 0.3913446838907439496   -6.1471811958618625127 -8.20797102936456554e+02
 21  5 0.5359705252006901066    6.2801204415760665256  1.02797373838138083e+04
 21  5 0.6592627751506148215   -6.8545696312627395486 -5.58751972129547430e+04
 21  5 0.7645381393777299639    8.0869233549120718152  1.78214032466123957e+05
 21  5 0.8515435454005784166  -10.4953116139489690539 -3.69934794498946518e+05
 21  5 0.9193418776119932634   15.5839135384097602355  5.10893886394884903e+05
 21  5 0.9669764771989457497  -29.2247221153332610299 -4.40165708304256899e+05
 21  5 0.9937104752011199915   99.7606364707899615496  1.67408840874271962e+05
 21  7 0.4905571808043571735    5.7617509719301116533  7.62741326613709475e+02
 21  7 0.6331557770827301868   -6.4311980813929929823 -8.61105213046602694e+03
 21  7 0.7487765768709485625    7.6320979748951058852  4.07546245203041253e+04
 21  7 0.8424149799490742163   -9.9280928085871398281 -1.08411473599109202e+05
 21  7 0.9146475364787706175   14.7580308041718346601  1.75981495421295665e+05
 21  7 0.9651189923974047291  -27.6915261949006783482 -1.67743440882159863e+05
 21  7 0.9933629422263905440   94.5516050230102820251  6.72671053435216018e+04
 21  9 0.5853882368533308567   -5.6981950135856003214 -6.06746251350842272e+02
 21  9 0.7227780985613193598    6.9679981183081496354  5.79375094769553834e+03
 21  9 0.8279893661790060921   -9.1427191545483932344 -2.22894679381467868e+04
 21  9 0.9073894502547249497   13.6394651941337929912  4.51724025744576211e+04
 21  9 0.9622804790733650027  -25.6363427064403204270 -4.91871105050080369e+04
 21  9 0.9928348265262298966   87.6009944474441510920  2.11171711723525077e+04
 21 11 0.6760413416017334587    5.9372122533232252195  3.96394200404598905e+02
 21 11 0.8046779453391758041   -8.0867974938901294735 -2.95833297158105643e+03
 21 11 0.8961621885828902068   12.2023666431454920200  8.37786431898238334e+03
 21 11 0.9579820859178812542  -23.0444505634253395954 -1.09876770191835531e+04
 21 11 0.9920428282431206224   78.9020596114947210253  5.17175147137762815e+03
 21 13 0.7621951562766468014   -6.5802666708964743236 -2.00114482683568582e+02
 21 13 0.8778073746181819237   10.3841229839418023317  1.04209871889319538e+03
 21 13 0.9512492632621781796  -19.8851640896579233697 -1.81990406683215087e+03
 21 13 0.9908243204790414538   68.4416142439852990265  9.77919830622524159e+02
 21 15 0.8429071468836842884    7.9715881038260114622  7.07532563270012815e+01
 21 15 0.9397685145318828148  -16.0827123735145356420 -2.10459829802901567e+02
 21 15 0.9888231653109249564   56.1907373605076898571  1.39706573475900285e+02
 21 17 0.9160368864685520807  -11.3728708390304973364 -1.44818272216315318e+01
 21 17 0.9850889463154129944   42.0721607931566268235  1.44818272216315318e+01
 21 19 0.9759000729485332037   25.7843566487118920350  1.00000000000000000e+00
 22  0 0.1043344187072104412   12.0535986140460895655  7.24229351684038647e+02
 22  0 0.2376314375581487504   -8.2168613619326276165 -9.75478126519061698e+03
 22  0 0.3673200201635834494    7.0456788530508482893  6.40974225436933702e+04
 22  0 0.4903589862504755814   -6.7206131283255574616 -2.70785381866149488e+05
 22  0 0.6043413125244935236    6.9250006991616999130  8.19213820668211789e+05
 22  0 0.7071067811865475727   -7.6566406150355845739 -1.87091548540612892e+06
 22  0 0.7967255349090880401    9.1294848985883305659  3.30504171709778765e+06
 22  0 0.8715205474361495952  -11.9446213833899808066 -4.52679339227520581e+06
 22  0 0.9300946203408686497   17.8404324244390934950  4.68325878721223213e+06
 22  0 0.9713553931924441276  -33.5876964809203144569 -3.34470457818579907e+06
 22  0 0.9945422711343286926  114.8979741248755175320  1.15061764212486520e+06
 22  2 0.2216431983153934471   -8.1393764586703341024 -9.99554529626835119e+02
 22  2 0.3581758303202374205    6.9903472817055396504  1.38773085292894066e+04
 22  2 0.4844092489330608653   -6.6692507580439004400 -8.92178027122587373e+04
 22  2 0.6003253379171082926    6.8724610645794577124  3.57215175273601082e+05
 22  2 0.7044095922012463262   -7.5987078260091687198 -9.97235233311904129e+05
 22  2 0.7949793390715649277    9.0604935746226598070  2.04263783187780599e+06
 22  2 0.8704704497382300676  -11.8544138328643846592 -3.11996466820427869e+06
 22  2 0.9295427725230136495   17.7057464047351338365  3.48941538703046320e+06
 22  2 0.9711343107244960748  -33.3341763211292985147 -2.62386237780892476e+06
 22  2 0.9945006523596783277  114.0308055924937775671  9.28133933855833020e+05
 22  4 0.3254734267664570746    6.7425336130067137219  1.13206036738657326e+03
 22  4 0.4647921001975340860   -6.4962629197729313546 -1.56233456806442573e+04
 22  4 0.5874780493763913647    6.7074229341112312497  9.57199335305699351e+04
 22  4 0.6959069763993513957   -7.4211176697478089537 -3.53497967209623603e+05
 22  4 0.7895194317914271398    8.8512572269572498129  8.81061597429292626e+05
 22  4 0.8672030637334028347  -11.5823075066537608535 -1.54814353791231825e+06
 22  4 0.9278308318084235173   17.3006667124058530760  1.90999681231256365e+06
 22  4 0.9704496895180313443  -32.5729224835068080779 -1.53120461491963454e+06
 22  4 0.9943718885203328695  111.4289551289703581460  5.60559062082407763e+05
 22  6 0.4231760836446114005   -6.0846334752736925822 -1.14192335852304677e+03
 22  6 0.5627178829510188773    6.3974262761809503886  1.48414101445599954e+04
 22  6 0.6801399185383523172   -7.1095050243241821875 -8.28217973907223350e+04
 22  6 0.7795923092701172452    8.4938020273295276041  2.69421418993511645e+05
 22  6 0.8613288697836131158  -11.1232776248702656119 -5.67603993574660388e+05
 22  6 0.9247736911036212870   16.6218121561234255523  7.92363008144501597e+05
 22  6 0.9692319110532615634  -31.3016701032895809931 -6.87604361502837739e+05
 22  6 0.9941432999325915398  107.0913033833121801308  2.62546238544170279e+05
 22  8 0.5165329905425303236    5.8090326755918599844  1.01428897280406068e+03
 22  8 0.6535721778723683206   -6.6237415399808412531 -1.17540805931674950e+04
 22  8 0.7635536111516990632    7.9693837922221399950  5.66673907945090396e+04
 22  8 0.8520428871129984705  -10.4665362259106604625 -1.52800222380422201e+05
 22  8 0.9200002545707594015   15.6622839102980897508  2.50467873773919215e+05
 22  8 0.9673437472610616483  -29.5159278682610199951 -2.40298129478769493e+05
 22  8 0.9937900977377686074  101.0156609289086588888  9.67028789111268852e+04
 22 10 0.6061185263672894674   -5.8157598177593321509 -7.70604802267715058e+02
 22 10 0.7377610434269116224    7.2308153857360029093  7.49008697484335516e+03
 22 10 0.8377488263841573746   -9.5892708266773869497 -2.91711242959304982e+04
 22 10 0.9128153485046350823   14.4087744929537073801  5.96306620884437361e+04
 22 10 0.9645358015190513834  -27.2074521629772299036 -6.52998885846744233e+04
 22 10 0.9932678739628465481   93.1981025800555471506  2.81208686195855444e+04
 22 12 0.6919711946184031737    6.1128383869335811696  4.80328159090767826e+02
 22 12 0.8149586214285150509   -8.4361893609912090852 -3.62509333762396636e+03
 22 12 0.9018562509215860556   12.8339701793253002648  1.03424391558303269e+04
 22 12 0.9603445000950751043  -24.3606846232162084220 -1.36291214292826262e+04
 22 12 0.9924960547150196710   83.6314993367794130563  6.43144745198549754e+03
 22 14 0.7737108594595077937   -6.8187729518940880524 -2.31168163816354308e+02
 22 14 0.8840762752755485510   10.8721355493435467565  1.21121382706783015e+03
 22 14 0.9538321598372072607  -20.9434040288019325260 -2.12315858048523523e+03
 22 14 0.9913183792490197765   72.3020085285563283151  1.14311291723375939e+03
 22 16 0.8504001188711993731    8.3003932774675455164  7.78826549921642481e+01
 22 16 0.9427773702404664835  -16.8762756568988194772 -2.32219380772502205e+02
 22 16 0.9893935308538313045   59.1793533841034573584  1.54336725780337957e+02
 22 18 0.9199769977686520495  -11.8831627662236432030 -1.51896238214526402e+01
 22 18 0.9858114128769233098   44.1827386226964549110  1.51896238214526402e+01
 22 20 0.9770084209183944601   26.9971004568868622187  1.00000000000000000e+00
 23  1 0.1589767920091494091    9.8745988622311351435  1.23267889519025312e+03
 23  1 0.2881694179599999517   -7.7418309419939133065 -1.76940825251846873e+04
 23  1 0.4113090083832123267    6.9913129629442520852  1.21161670224016183e+05
 23  1 0.5270642419184136118   -6.8655993198178926207 -5.27862276782302186e+05
 23  1 0.6336424230059575224    7.2119824330935964340  1.63652974106960907e+06
 23  1 0.7292889598166257814   -8.0844577497401139965 -3.81241966990206903e+06
 23  1 0.8123988195986837635    9.7379619358303166621  6.84353423553965427e+06
 23  1 0.8815664427348413046  -12.8366064793906033970 -9.49239578044165298e+06
 23  1 0.9356178572769744406   19.2760258509214850164  9.91399586375094950e+06
 23  1 0.9736347101828382034  -36.4199712852132293506 -7.12644831671731640e+06
 23  1 0.9949782507865785330  124.8272835606686186338  2.46036593688910734e+06
 23  3 0.2633181451352166191   -7.5821462597531263938 -1.50209188958674167e+03
 23  3 0.3964635758608602845    6.8843524784875445022  2.21758165906472677e+04
 23  3 0.5171998306692318081   -6.7668246062421566478 -1.48675869350978086e+05
 23  3 0.6269072976764838989    7.1102074382428694932  6.14170040813704487e+05
 23  3 0.7247353028917419282   -7.9712665076133859543 -1.75648076330146985e+06
 23  3 0.8094389000984035798    9.6021383646263736011  3.66614074416529620e+06
 23  3 0.8797821174448176018  -12.6579295231044994807 -5.68126168347881176e+06
 23  3 0.9346787789861599194   19.0080277493035261216  6.42208933376220614e+06
 23  3 0.9732581758727115728  -35.9139486365845641558 -4.86398413684266619e+06
 23  3 0.9949073386810513009  123.0934762310341739067  1.72732860953165730e+06
 23  5 0.3598216395884054064    6.5634727542537758538  1.61818605864698361e+03
 23  5 0.4949628035707592799   -6.5418845449434055439 -2.33666736621553428e+04
 23  5 0.6122529438687523973    6.8952131575450685830  1.47823056238289078e+05
 23  5 0.7150024603685459779   -7.7387913894334134923 -5.59302114501905278e+05
 23  5 0.8031764197738749944    9.3267541039895967003  1.42022272492986708e+06
 23  5 0.8760301811926578530  -12.2980778531472783044 -2.53117371147606289e+06
 23  5 0.9327117292399242920   18.4702894303875311266  3.15542804694990348e+06
 23  5 0.9724712780286257630  -34.9007113393677741442 -2.54739955911160354e+06
 23  5 0.9947593169344510766  119.6252661692212768685  9.36150044575020787e+05
 23  7 0.4516831038294397138   -6.0631207440154506472 -1.56398966422714443e+03
 23  7 0.5864239239845703278    6.5305460018181076265  2.10052765264848458e+04
 23  7 0.6985314558574378108   -7.3706041711861560728 -1.19998509612848167e+05
 23  7 0.7927998653561187936    8.9025703527165607198  3.97300779906821903e+05
 23  7 0.8698889216332089669  -11.7511734886907674991 -8.48197204435363412e+05
 23  7 0.9295156319069540762   17.6588283791622266961  1.19556300781038799e+06
 23  7 0.9711982415006947811  -33.3775796243599742752 -1.04423941764743743e+06
 23  7 0.9945203707701332219  114.4213257625001745055  4.00130057116181240e+05
 23  9 0.5399174022669969153    5.8747078713227214308  1.33108825331662524e+03
 23  9 0.6717835192224800300   -6.8235623769534985428 -1.57895276627288822e+04
 23  9 0.7766607263569783592    8.3092966816227864513  7.73905938068339310e+04
 23  9 0.8605502709149172036  -11.0054865041183553842 -2.11229825235157274e+05
 23  9 0.9247176678096323821   16.5661196371670449423  3.49285765511742618e+05
 23  9 0.9693011403197016040  -31.3396440256315464978 -3.37061384955712536e+05
 23  9 0.9941655802733143643  107.4792589310774388878  1.36073290281705587e+05
 23 11 0.6248424170168287439   -5.9421563865207867039 -9.67957583041673274e+02
 23 11 0.7511864206184961645    7.4969864035898865495  9.55947065764515719e+03
 23 11 0.8464508446306583389  -10.0368040178914963434 -3.76429255951265513e+04
 23 11 0.9176377085637990039   15.1780210616638626675  7.75463220547528035e+04
 23 11 0.9665361505255379848  -28.7781376961132231429 -8.53528057838296372e+04
 23 11 0.9936515471953392131   98.7948898114618998534  3.68578962495998931e+04
 23 13 0.7063938363976998147    6.2927716165614500099  5.76888477964208164e+02
 23 13 0.8242035981688917712   -8.7870247540803454456 -4.39807661457701397e+03
 23 13 0.9069557977760293044   13.4658042892204523611  1.26318392000656077e+04
 23 13 0.9624549792457212094  -25.6766957686386696480 -1.67177553233285616e+04
 23 13 0.9929004223643103089   88.3607205214446054242  7.90710425987575945e+03
 23 15 0.7841572644554101190   -7.0593049342224754028 -2.65267578212173134e+02
 23 15 0.8897311737963929934   11.3606576405284460662  1.39762289679134892e+03
 23 15 0.9561547470795532799  -22.0015848279884167482 -2.45820398313005990e+03
 23 15 0.9917619415469081101   76.1622623615083682580  1.32584866455088400e+03
 23 17 0.8572090866442922952    8.6300481248426788028  8.53526894373505201e+01
 23 17 0.9454995481219325981  -17.6699292295764145422 -2.55044339734417633e+02
 23 17 0.9899085000390654976   62.1678905150357650200  1.69691650297067127e+02
 23 19 0.9235635483557692593  -12.3937192529888413617 -1.58973549215706935e+01
 23 19 0.9864670945704371308   46.2932897242162724183  1.58973549215706935e+01
 23 21 0.9780192938436514938   28.2098725812474278030  1.00000000000000000e+00
 24  0 0.0960191797332198282  -13.0827428625099031478 -1.39507687124580548e+03
 24  0 0.2189551822057714536    8.8642995889993283498  2.05755769605159439e+04
 24  0 0.3391882411034434219   -7.5148277101971263647 -1.48914180852025165e+05
 24  0 0.4542477549275188986    7.0437022138515930081  6.97702739407886285e+05
 24  0 0.5622137053655931194   -7.0779450956129803529 -2.36178698769030301e+06
 24  0 0.6613496017570930086    7.5545884669639917774  6.10814501395172533e+06
 24  0 0.7500777988020539411   -8.5681295839609390441 -1.24322215784100424e+07
 24  0 0.8269919887756410626   10.4113504085772081709  2.01584191757152937e+07
 24  0 0.8908753993366910207  -13.8141816982123319946 -2.59171118989928365e+07
 24  0 0.9407185217147329137   20.8419301078352887657  2.56275954288618639e+07
 24  0 0.9757349169652776988  -39.5021781914217697818 -1.77645579632045478e+07
 24  0 0.9953794839775228498  135.6217984331561012823  6.01354975112371799e+06
 24  2 0.2041442044569274639    8.7911384549190803028  1.92810217553407028e+03
 24  2 0.3306189659496378552   -7.4645594772791978855 -2.96874747306164572e+04
 24  2 0.4485706649002867419    6.9980422926239951309  2.12866893943892152e+05
 24  2 0.5582792850689011210   -7.0324445301910136763 -9.59337609754161676e+05
 24  2 0.6586047075791606753    7.5061730522457450476  3.05354928394133737e+06
 24  2 0.7481989041298694465   -8.5132950117957744141 -7.26370043540031649e+06
 24  2 0.8257614958895613810   10.3447674027776503891  1.32568706116562001e+07
 24  2 0.8901301356559837563  -13.7258724388068600319 -1.86268835870495327e+07
 24  2 0.9403251423686408428   20.7087263187765309169  1.96417952517453246e+07
 24  2 0.9755769102975498930  -39.2497482516088425086 -1.42114442474866509e+07
 24  2 0.9953497004413328630  134.7551954659573425488  4.92404321095898841e+06
 24  4 0.3000684619923011387   -7.2277502703319100874 -2.20231505750691304e+03
 24  4 0.4299098187481519284    6.8417304849663453936  3.43258322580434105e+04
 24  4 0.5457317552092288970   -6.8885399513373375413 -2.39010169103946129e+05
 24  4 0.6499789912050114582    7.3572207614478806192  1.01595220879027713e+06
 24  4 0.7423431968954425919   -8.3466139388130322629 -2.97087308314826433e+06
 24  4 0.8219457982851353650   10.1436014271544348020  6.30956068884381838e+06
 24  4 0.8878264552905085205  -13.4599615855626719707 -9.90928272829645313e+06
 24  4 0.9391116367004102017   20.3084127548818678122  1.13124881522186138e+07
 24  4 0.9750900909776039072  -38.4919709314579705506 -8.62520029816099256e+06
 24  4 0.9952579956097467040  132.1551412500488140722  3.07424171165640885e+06
 24  6 0.3905889199892309538    6.4534577783440632004  2.27457162712867921e+03
 24  6 0.5217077069162827652   -6.6135732734391661225 -3.41869635331137833e+04
 24  6 0.6340892718675015249    7.0936309070719465453  2.22549922450919723e+05
 24  6 0.7317685266516754661   -8.0604022915887991729 -8.60566767540579662e+05
 24  6 0.8151341170501328337    9.8030589288065588249  2.22226721290577948e+06
 24  6 0.8837431078284356811  -13.0132060631348345225 -4.01177620253820485e+06
 24  6 0.9369702229164672547   19.6387080928501376320  5.04853741084764618e+06
 24  6 0.9742333315716752429  -37.2272766108800681195 -4.10167354107058188e+06
 24  6 0.9950968246555890184  127.8208494620449044987  1.51257435685100639e+06
 24  8 0.4773951664795533789   -6.0711186699628587604 -2.11235121932045877e+03
 24  8 0.6076040097938438800    6.6756593485876898342  2.92133909694118702e+04
 24  8 0.7148700404063389469   -7.6365411618342307065 -1.70428536021951819e+05
 24  8 0.8044874449946624040    9.3128668785644315165  5.73272618639224442e+05
 24  8 0.8774428125425731695  -12.3790299701546313571 -1.23858527865397092e+06
 24  8 0.9336920085440760797   18.6951370602122679543  1.76109944095074898e+06
 24  8 0.9729278229404340061  -35.4526448959133944072 -1.54720952019105223e+06
 24  8 0.9948518116080554696  121.7508213056669603702  5.94750235526910168e+05
 24 10 0.5610928985704047856    5.9544431517136588994  1.72606453383109738e+03
 24 10 0.6881377564328530205   -7.0291400360756330912 -2.09087992704382341e+04
 24 10 0.7883704800439651494    8.6513368270941590765  1.04016073015894930e+05
 24 10 0.8681238686657770653  -11.5448590800676935686 -2.87023385220007447e+05
 24 10 0.9289070986275531627   17.4696171958609802743  4.78370396479710937e+05
 24 10 0.9710367248108345839  -33.1627955854197011831 -4.64058583129146544e+05
 24 10 0.9944982336408423329  113.9424778801378010940  1.87878233590155258e+05
 24 12 0.6418430256663457678   -6.0755819438096239082 -1.20369892039363276e+03
 24 12 0.7632883972700565955    7.7658902395757323234  1.20601157578714228e+04
 24 12 0.8542598800234099121  -10.4851508068827090625 -4.79645020588825864e+04
 24 12 0.9219523601314342232   15.9472182932055712712  9.95021507512244862e+04
 24 12 0.9683225229506572385  -30.3484701597915069726 -1.10024090974183113e+05
 24 12 0.9939938367883979220  104.3914084283387779806  4.76300254443634258e+04
 24 14 0.7195156067190786597    6.4762328254149323925  6.87281906165104374e+02
 24 14 0.8325629716858943263   -9.1390625998719805523 -5.28797909037089994e+03
 24 14 0.9115496723384055588   14.0978334120968202825  1.52799098123171370e+04
 24 14 0.9643518435097161445  -26.9925195203405472455 -2.03012075064325181e+04
 24 14 0.9932634292964376277   93.0897569641318654021  9.62199487832117666e+03
 24 16 0.7936774613191723837   -7.3015323976286561347 -3.02555204191524410e+02
 24 16 0.8948583573633112076   11.8496114570667927524  1.60216632322370356e+03
 24 16 0.9582545405963102114  -23.0597156957638524943 -2.82662044846069375e+03
 24 16 0.9921623740148977078   80.0223964224071266926  1.52700932942851455e+03
 24 18 0.8634238488494992980    8.9604261614869038510  9.31633910842104882e+01
 24 18 0.9479742030773731232  -18.4636604043257221974 -2.78934769979814405e+02
 24 18 0.9903757708757501277   65.1563598476276695237  1.85771378895603902e+02
 24 20 0.9268421263081015882  -12.9045039325043173761 -1.66050294399017950e+01
 24 20 0.9870648439864578849   48.4038177105855282889  1.66050294399017950e+01
 24 22 0.9789450103725608754   29.4226693952958662237  1.00000000000000000e+00
 25  1 0.1468402641166596523  -10.6636678506534341437 -2.37869667144058303e+03
 25  1 0.2665668747905279301    8.2968905300858803997  3.74172580458619850e+04
 25  1 0.3813757415398416617   -7.3990022325326316732 -2.82185943547805538e+05
 25  1 0.4903071593142128703    7.1336037758617951710  1.36335803578592790e+06
 25  1 0.5919453942068854113   -7.3033190851631140106 -4.73006595570466574e+06
 25  1 0.6848716308091482574    7.9004293161375418464  1.24832086503970344e+07
 25  1 0.7677596751578857903   -9.0507991577916246939 -2.58357269884849079e+07
 25  1 0.8394159372667520103   11.0819400709699973362  4.24661595105075911e+07
 25  1 0.8988041752629690739  -14.7883634058696671332 -5.51901502232193723e+07
 25  1 0.9450637592863898595   22.4045173065185920791  5.50193992835393846e+07
 25  1 0.9775241873450458696  -42.5816196265771793605 -3.83516773605226949e+07
 25  1 0.9957213189500225825  146.4147883014959745651  1.30226424298750740e+07
 25  3 0.2434079927218218142    8.1434831664066837931  2.90477516171690468e+03
 25  3 0.3673625307040938037   -7.3012426993884851356 -4.76706717871880464e+04
 25  3 0.4808166707376492766    7.0457265161861393210  3.56934784963735379e+05
 25  3 0.5852868392656461749   -7.2152966388295380895 -1.66152640158027085e+06
 25  3 0.6801920825584333308    7.8060502053729905469  5.42398778538257349e+06
 25  3 0.7645419632617237449   -8.9431371793737337583 -1.31640762857336737e+07
 25  3 0.8373026214600487460   10.9504190215556018728  2.44107808790141530e+07
 25  3 0.8975218988292588129  -14.6130868709602363964 -3.47251135422080979e+07
 25  3 0.9443861573596552539   22.1391815147653083784  3.69543595967316702e+07
 25  3 0.9772518358752335654  -42.0775592729588439056 -2.69044455551618487e+07
 25  3 0.9956699646759173961  144.6820001623839004878  9.35386463521723449e+06
 25  5 0.3329224848346574728   -6.9940121346298935734 -3.16882365776521237e+03
 25  5 0.4595116896218193747    6.8421125350837170842  5.18150628020791919e+04
 25  5 0.5708597835078307314   -7.0278790918785727371 -3.73246177006509679e+05
 25  5 0.6702329115711014307    7.6113513512061450328  1.62816901647722162e+06
 25  5 0.7577640625769334060   -8.7242191626395406701 -4.85865463786329143e+06
 25  5 0.8328793224779581506   10.6849892847339003055  1.04843097158929259e+07
 25  5 0.8948489732258242402  -14.2608530211797059906 -1.66689535749024432e+07
 25  5 0.9429774034057394339   21.6072972860167418219  1.92024843245897591e+07
 25  5 0.9766865249211225120  -41.0685912440617855168 -1.47308566405913420e+07
 25  5 0.9955634592976242425  141.2159960614177123261  5.26810173425936326e+06
 25  7 0.4183667224119891892    6.3910126569925802542  3.15065420927500190e+03
 25  7 0.5456218943201690541   -6.7045085499016909836 -4.90743431405342053e+04
 25  7 0.6535058661871314678    7.3002397314554681174  3.27761606123673439e+05
 25  7 0.7466201432775196878   -8.3851502809477427292 -1.29250603315588110e+06
 25  7 0.8256971831219738212   10.2800425151441139349  3.38879870853467612e+06
 25  7 0.8905426028702129182  -13.7278371808013623934 -6.18924618603983149e+06
 25  7 0.9407188898300991031   20.8061586828527751436  7.85561762176155578e+06
 25  7 0.9757829191837568139  -39.5528466667040561333 -6.41918095613277704e+06
 25  7 0.9953934788472439399  136.0158378511296461966  2.37467892783984309e+06
 25  9 0.5007258016251189270   -6.1011017058381158407 -2.81719917205220736e+03
 25  9 0.6266573463785632958    6.8300972469894141170  3.99999586519010554e+04
 25  9 0.7294902945895737068   -7.9063466627090956962 -2.37806746152677573e+05
 25  9 0.8149075163086091367    9.7244159194984955974  8.11421064270344912e+05
 25  9 0.8841598107970759512  -13.0068657337859114875 -1.77214290319372527e+06
 25  9 0.9373988046458580081   19.7308694315757442439  2.53967773313879641e+06
 25  9 0.9744610643313397214  -37.5270144358924611083 -2.24306241238383623e+06
 25  9 0.9951454345481559605  129.0798806927383282073  8.64730504841248970e+05
 25 11 0.5803671669214846007    6.0451792561742179188  2.21397147935384191e+03
 25 11 0.7029113354112419554   -7.2393528263855673188 -2.73324595830201397e+04
 25 11 0.7988982150795259640    8.9951238895678784502  1.37810967319563060e+05
 25 11 0.8749107289728177417  -12.0845868155500308916 -3.84058730393699836e+05
 25 11 0.9326528753796780036   18.3728368299922202311  6.44676159882284701e+05
 25 11 0.9725862441775067202  -34.9854765470058595156 -6.28369543169212993e+05
 25 11 0.9947949919775551653  120.4053795026911757304  2.55059634464731353e+05
 25 13 0.6573514951936126893   -6.2146960636035935011 -1.48317735387659059e+03
 25 13 0.7742557886925883759    8.0370509581689084655  1.50559816997713806e+04
 25 13 0.8613076944805470037  -10.9341794938681182714 -6.04222156538035561e+04
 25 13 0.9258357829952100770   16.7163760843031283798  1.26142730689270466e+05
 25 13 0.9699275603394409417  -31.9185054200258306878 -1.40065341455300571e+05
 25 13 0.9943010969977710278  109.9876999417331262521  6.07720220739388606e+04
 25 15 0.7315064259884199727    6.6626208489987774897  8.12770087807060349e+02
 25 15 0.8401589707047779632   -9.4921127870313153352 -6.30600859285716160e+03
 25 15 0.9157097921784678185   14.7300289108184792042  1.83221682003740098e+04
 25 15 0.9660660059578892733  -28.3081842179382476843 -2.44295085345646112e+04
 25 15 0.9935911137500048618   97.8186358347609967723  1.16005788392407030e+04
 25 17 0.8023899651765403762   -7.5451933596317894981 -3.43173495196157717e+02
 25 17 0.8995286181769155398   12.3389342812140210270  1.82568442939439456e+03
 25 17 0.9601621686653396548  -24.1178040191271136905 -3.22998808060743249e+03
 25 17 0.9925256766092205307   83.8824275206007428096  1.74747714640919571e+03
 25 19 0.8691191067517729518    9.2914248497092959411  1.01314785305219957e+02
 25 19 0.9502336623998763887  -19.2574587630541209649 -3.03890722769983256e+02
 25 19 0.9908016779967210308   68.1447704889687173591  2.02575937464763314e+02
 25 21 0.9298507985588581048  -13.4154868140378127350 -1.73126547439186638e+01
 25 21 0.9876120151250964430   50.5143255715917263160  1.73126547439186638e+01
 25 23 0.9797958971132711969   30.6354878664883685246  1.00000000000000000e+00
 26  0 0.0889295937284429877   14.1132615320722702990  2.69434575524985621e+03
 26  0 0.2029798029078534183   -9.5170129884198679804 -4.31692290911105956e+04
 26  0 0.3149777049782175320    7.9969381843333602333  3.40978157846423041e+05
 26  0 0.4228774412046945597   -7.3950175160938931285 -1.75267772729258868e+06
 26  0 0.5251224852182361236    7.2905834926048962430  6.55171281958238780e+06
 26  0 0.6202989940524106238   -7.5805445000963107560 -1.88715539117838331e+07
 26  0 0.7071067811865475727    8.2946939996218844726  4.32787137841303125e+07
 26  0 0.7843654492502633024   -9.5855663952233811642 -8.04095356995610744e+07
 26  0 0.8510266596988741439   11.8153023182558474247  1.21642598166621551e+08
 26  0 0.9061868845443361575  -15.8468322759647044506 -1.48462503413200349e+08
 26  0 0.9490990703644456294   24.0965835884721215621  1.41389034169739068e+08
 26  0 0.9791829244893361928  -45.9104624051411391861 -9.55890651025839895e+07
 26  0 0.9960379146193653055  158.0727291727963290668  3.19227736398379356e+07
 26  2 0.1891916084484944749   -9.4472738444780421929 -3.72368017360016802e+03
 26  2 0.3069282105891478207    7.9507685436208070939  6.29456722481974357e+04
 26  2 0.4174703412042741757   -7.3538296485137513159 -4.97459278887705295e+05
 26  2 0.5212998628878846574    7.2503603149029878239  2.48760629534384655e+06
 26  2 0.6175565857000829828   -7.5388661568307950844 -8.86607831936305948e+06
 26  2 0.7051543373978265139    8.2491600091301258146  2.39108694705206566e+07
 26  2 0.7830121263443563517   -9.5329881559411990821 -5.03629251141622737e+07
 26  2 0.8501332496736525579   11.7505228619699249037  8.39572377453727871e+07
 26  2 0.9056429820561614497  -15.7599726443332901482 -1.10326484481165603e+08
 26  2 0.9488110320065771264   23.9645271245483790779  1.10898322566676915e+08
 26  2 0.9790669995182685881  -45.6588837937918299303 -7.77395135660903603e+07
 26  2 0.9960160411847600592  157.2065698953856838216  2.64792026896802001e+07
 26  4 0.2783010331451674091    7.7218456043754191143  4.27426168050488377e+03
 26  4 0.3997394858257919403   -7.2104053747889942372 -7.42291601258349692e+04
 26  4 0.5091381706030060350    7.1222487687776609988  5.78106930449175299e+05
 26  4 0.6089597309974582595   -7.4101753405594603663 -2.77264781632636255e+06
 26  4 0.6990846499993431662    8.1104429174398084967  9.26641819277409092e+06
 26  4 0.7788264076530936331   -9.3738915839057526114 -2.29149142911149971e+07
 26  4 0.8473790976704180800   11.5552427085283362374  4.31285599084677175e+07
 26  4 0.9039699191587319271  -15.4987129082275565395 -6.20641662061958760e+07
 26  4 0.9479262826749463855   23.5678578289943665425  6.66170147987191230e+07
 26  4 0.9787112367301870064  -44.9037948132742812390 -4.87830489385251328e+07
 26  4 0.9959489447313351063  154.6079127469581919740  1.70146323201975897e+07
 26  6 0.3625738662830643722   -6.8386500873800155631 -4.48863106966076521e+03
 26  6 0.4859711472147434930    6.8731616614616548588  7.65901817258427036e+04
 26  6 0.5932038781960506935   -7.1804988085083021332 -5.68799380183151807e+05
 26  6 0.6881804665222104322    7.8710625007628696181  2.54007362661096733e+06
 26  6 0.7713941520155651599   -9.1036686719269166446 -7.72102551067886781e+06
 26  6 0.8425244790794644834   11.2263594373382940006  1.69045871047245488e+07
 26  6 0.9010348818797679904  -15.0608476444709324937 -2.71796023875633851e+07
 26  6 0.9463789617058274706   22.9049734738476260532  3.15713641069350839e+07
 26  6 0.9780902350038973569  -43.6440708305275180123 -2.43557058033200391e+07
 26  6 0.9958319400654538356  150.2761885173038365338  8.73700669281866215e+06
 26  8 0.4436062733231918020    6.3628627319452997213  4.30720663498489921e+03
 26  8 0.5671592012718204012   -6.8100893500783277190 -6.92697738282149658e+04
 26  8 0.6709001792189673852    7.5133004340640523466  4.73458184196880145e+05
 26  8 0.7598762399044624027   -8.7124372412847836955 -1.90046150064676860e+06
 26  8 0.8351002300758182395   10.7575988825158521678  5.05194133308896050e+06
 26  8 0.8965834337490445893  -14.4420754044216312906 -9.32479193231961876e+06
 26  8 0.9440445638678862661   21.9728189258743817902  1.19277717125211898e+07
 26  8 0.9771563554972474419  -41.8775962454425965120 -9.79800180433081090e+06
 26  8 0.9956562756523636981  144.2103336965510322898  3.63504657468339941e+06
 26 10 0.5220054541719491015   -6.1479313800548442970 -3.71423337194628857e+03
 26 10 0.6438996234776011018    6.9919352068172608838  5.40050762329549689e+04
 26 10 0.7426559208835945558   -8.1792952346989036272 -3.26605565592786123e+05
 26 10 0.8242586662634014960   10.1370038621663045575  1.12893274807230663e+06
 26 10 0.8901728869453974236  -13.6346922593979122951 -2.48985755258736294e+06
 26 10 0.9407113491310017395   20.7661259761109882049  3.59386962101927632e+06
 26 10 0.9758296580487921812  -39.6008037840908855287 -3.18942920760720829e+06
 26 10 0.9954073642804248667  136.4085749189936507264  1.23279911383476551e+06
 26 12 0.5979913606915537860    6.1446915936273533987  2.81155738611305424e+03
 26 12 0.7163271655775592661   -7.4533544772858340011 -3.53130540631459444e+04
 26 12 0.8084165603540194311    9.3403632762132104972  1.80235503153461119e+05
 26 12 0.8810283146711535007  -12.6246158493231792619 -5.06826749071372557e+05
 26 12 0.9360222031353896410   19.2758251973597012352  8.56286639527444262e+05
 26 12 0.9739781418631686671  -36.8077611004978280107 -8.38244390309821349e+05
 26 12 0.9950613689024024877  126.8680128111106597544  3.41050493377321400e+05
 26 14 0.6715586700000727438   -6.3584806481136491030 -1.81221599659223943e+03
 26 14 0.7842426841471266119    8.3100974876154065640  1.86170444285894300e+04
 26 14 0.8677011567394179448  -11.3837853410939207066 -7.53304680681111058e+04
 26 14 0.9293497746579522101   17.4855018921417979527  1.58177566147110105e+05
 26 14 0.9713775772391270991  -33.4882881257586717538 -1.76305278873820498e+05
 26 14 0.9945784443005952769  115.5837977272958596586  7.66533523628243274e+04
 26 16 0.7425075814970513166    6.8514642475940794597  9.54669591571886372e+02
 26 16 0.8470921812057849998   -9.8460233514861741355 -7.46388459339936890e+03
 26 16 0.9194950103152790266   15.3623674727664010220  2.17958035540713499e+04
 26 16 0.9676226820281527141  -29.6237127505056143661 -2.91550908036918117e+04
 26 16 0.9938883929551211027  102.5473792238184813641  1.38685022514479424e+04
 26 18 0.8103938032860640295   -7.7900772806390081726 -3.87264886083298961e+02
 26 18 0.9038005925386468631   12.8285749898140188918  2.06901748397743995e+03
 26 18 0.9619028851949830150  -25.1758557934726958649 -3.66988693103739479e+03
 26 18 0.9928567855392291808   87.7423694602371853080  1.98813433314325403e+03
 26 20 0.8743575165518783221    9.6229601818001384572  1.09806892813019587e+02
 26 20 0.9523048533096806212  -20.0513156715399567531 -3.29912240066439040e+02
 26 20 0.9911914817320683913   71.1331299848256009000  2.20105347253419438e+02
 26 22 0.9326216017629035404  -13.9266429437308918438 -1.80202369738935282e+01
 26 22 0.9881147676657010548   52.6248158027131083259  1.80202369738935282e+01
 26 24 0.9805806756909201116   31.8483254394123420639  1.00000000000000000e+00
 27  1 0.1364198116513428150   11.4551686188663843780  4.59930039604175636e+03
 27  1 0.2479426161418585017   -8.8591456537493087353 -7.86479933652101317e+04
 27  1 0.3553943987928208648    7.8229310914362617524  6.47225289710143465e+05
 27  1 0.4580862055624055906   -7.4355328532874453984 -3.43003229560222104e+06
 27  1 0.5548864733262096616    7.4645526005082993848  1.31410725107326116e+07
 27  1 0.6446363594916590944   -7.8634722228165072622 -3.86329903057530895e+07
 27  1 0.7262338562721255553    8.6895607186267014299  9.01295099210298210e+07
 27  1 0.7986667657526267394  -10.1185734943491922877 -1.69867527349745691e+08
 27  1 0.8610322057241747151   12.5458904674826676739  2.60007049044593662e+08
 27  1 0.9125508142610154749  -16.9022426212312915084 -3.20312107731293023e+08
 27  1 0.9525779628466098936   25.7857531565924311678  3.07211791077155530e+08
 27  1 0.9806130027999433452  -49.2369201382161278957 -2.08706270438809514e+08
 27  1 0.9963108696455693636  169.7293611107860726861  6.98863289709509462e+07
 27  3 0.2262758001268600216   -8.7103749732313620058 -5.61767247428783867e+03
 27  3 0.3421516819765796358    7.7325334113254395874  1.01420816808011266e+05
 27  3 0.4489846987858157612   -7.3561480376999996977 -8.37925330019618385e+05
 27  3 0.5483679527538709575    7.3867948607037492437  4.33175845088259317e+06
 27  3 0.6399228350510213215   -7.7823659019035824613 -1.58477207182701118e+07
 27  3 0.7228612919031544015    8.6003567587999043553  4.36479497623987272e+07
 27  3 0.7963215196000731355  -10.0149634299399483695 -9.35118585866829157e+07
 27  3 0.8594806790709661470   12.4176154825301949813  1.58028796902481645e+08
 27  3 0.9116049408634937512  -16.7295822460461636183 -2.09889649492800593e+08
 27  3 0.9520766024805193961   25.5224929650845844264  2.12663598433955789e+08
 27  3 0.9804111142931590805  -48.7344026640645537896 -1.49886800690497488e+08
 27  3 0.9962727655916941982  167.9973778950450764569  5.12060481242182404e+07
 27  5 0.3097149460567344970    7.4349563521058605886  6.17912918894163795e+03
 27  5 0.4286198981234562444   -7.1689048501004393188 -1.12836594499223647e+05
 27  5 0.5342906964653149071    7.2198929129892981393  9.10581103161646519e+05
 27  5 0.6299248077424076664   -7.6143091195940195703 -4.48793653036567848e+06
 27  5 0.7157814831345454820    8.4184622805665405565  1.53266036196313277e+07
 27  5 0.7914301160288502723   -9.8054486047800537563 -3.85620043428980410e+07
 27  5 0.8562584125209288244   12.1594532400008095152  7.35829518950766474e+07
 27  5 0.9096460762862632610  -16.3830825541807882928 -1.07027794353352368e+08
 27  5 0.9510402523911722916   24.9951000083585093137  1.15795132134123519e+08
 27  5 0.9799942847531021295  -47.7287480972500759435 -8.52540980287519991e+07
 27  5 0.9961941421294027155  164.5330959786664664080  2.98232219686852023e+07
 27  7 0.3895289290383873726   -6.7374080466774541875 -6.27163959239687119e+03
 27  7 0.5098087301383718017    6.9269232806586993334  1.11171756345643196e+05
 27  7 0.6132307601833586475   -7.3433886245641115664 -8.48645621655639959e+05
 27  7 0.7042104822916788187    8.1352291765552404712  3.87124053775676107e+06
 27  7 0.7835365990725629004   -9.4846396728843256341 -1.19667134634530656e+07
 27  7 0.8511001224233124551   11.7677429694973643137  2.65498239023947082e+07
 27  7 0.9065267275435968664  -15.8601237567792949790 -4.31274860700499639e+07
 27  7 0.9493956012748892004   24.2016617862824539031  5.04779312687983066e+07
 27  7 0.9793341983750729618  -46.2186096847368190765 -3.91418676830026060e+07
 27  7 0.9960697725337978037  159.3358325517340574606  1.40808170124582499e+07
 27  9 0.4666629870272200886    6.3603198542172449947  5.81838063400381088e+03
 27  9 0.5866749383664475737   -6.9270905183468718391 -9.63136793748047785e+04
 27  9 0.6865834785272820762    7.7315370886287100305  6.72219736906382721e+05
 27  9 0.7717867671691552856   -9.0418075806716551313 -2.74209749406826776e+06
 27  9 0.8435272010838728018   11.2356414232605104075  7.38122634465427697e+06
 27  9 0.9019869567388376641  -15.1559975552986259117 -1.37559501706758868e+07
 27  9 0.9470153300944458286   23.1388253112375643639  1.77211269738797322e+07
 27  9 0.9783821114608675096  -44.2016613567324299083 -1.46268018810777683e+07
 27  9 0.9958906996812546542  152.4044171455566356599  5.44077178912233189e+06
 27 11 0.5415028633441328898   -6.2079713019135231988 -4.84539117345566683e+03
 27 11 0.6595847212023304706    7.1597487173742528910  7.19897567594329594e+04
 27 11 0.7545780367034203850   -8.4548329205539491937 -4.42191385884486488e+05
 27 11 0.8326994672822115584   10.5504627873032763574  1.54658121034990204e+06
 27 11 0.8955880308894691444  -14.2625166481840874866 -3.44155728253662959e+06
 27 11 0.9436896114697737037   21.8009849767463776971  5.00007348072433285e+06
 27 11 0.9770588135283582165  -41.6741041907357185892 -4.45688543914625328e+06
 27 11 0.9956424704315395280  143.7369603622393867681  1.72683505090715759e+06
 27 13 0.6141730078192252362    6.2513219295468642756  3.53773834537415905e+03
 27 13 0.7285672871360205916   -7.6704940693687850839 -4.51380610520947157e+04
 27 13 0.8170656679593584215    9.6868232333996182604  2.32961637036575965e+05
 27 13 0.8865716443238270683  -13.1649025377302244522 -6.60492629114548792e+05
 27 13 0.9390693162329816213   20.1786190115068606588  1.12253024960761098e+06
 27 13 0.9752353369922632798  -38.6297085925584511301 -1.10322543304757099e+06
 27 13 0.9953018036159235749  133.3304172171764037103  4.49826498224653245e+05
 27 15 0.6846236829952800917   -6.5061480937505677957 -2.19713284295491167e+03
 27 15 0.7933761775447021325    8.5847361557229859841  2.28195670629882661e+04
 27 15 0.8735278965679919017  -11.8338840127181956774 -9.30330083643447579e+04
 27 15 0.9325448242796652298   18.2546014333518620276  1.96384190393159341e+05
 27 15 0.9726940252530587028  -35.0578543940667941570 -2.19653504931864212e+05
 27 15 0.9948300448402792595  121.1797289254033813677  9.56798886830162664e+04
 27 17 0.7526375743458358913    7.0423880003642125303  1.11435193087768016e+03
 27 17 0.8534461628581664350  -10.2006713493549803218 -8.77383827847077191e+03
 27 17 0.9229539620802025279   15.9948299321954046093  2.57396771390571630e+04
 27 17 0.9690426458839619395  -30.9391238089106863640 -3.45327886115978836e+04
 27 17 0.9941593117796709844  107.2760052764807170433  1.64525978201338148e+04
 27 19 0.8177723817510624826   -8.0360130051955955821 -4.34971797601635785e+02
 27 19 0.9077232696721144745   13.3184914918848367194  2.33300571405116807e+03
 27 19 0.9634977002180284966  -26.2338759360823168265 -4.14789701074785444e+03
 27 19 0.9931597990368608020   91.6022336831841386129  2.24986309429832227e+03
 27 21 0.8791920282375649265    9.9549626712677437013  1.18639730683546659e+02
 27 21 0.9542103863574847855  -20.8452239135156105476 -3.56999356549418962e+02
 27 21 0.9915495866156583959   74.1214446405079314673  2.38359625865872317e+02
 27 23 0.9351816917828386089  -14.4379513894309692290 -1.87277812884375052e+01
 27 23 0.9885782999874312971   54.7352905032223020498  1.87277812884375052e+01
 27 25 0.9813067629253162671   33.0611799454946009291  1.00000000000000000e+00
 28  0 0.0828136199643140225  -15.1448655881791758304 -5.21555099133987187e+03
 28  0 0.1891627821962164890   10.1738148416361244841  9.01802557353328157e+04
 28  0 0.2939376506423045932   -8.4887836573808215235 -7.71544391957797110e+05
 28  0 0.3954156643257286108    7.7666566365940905570  4.31327517501182575e+06
 28  0 0.4923166479217648273   -7.5439906210732710079 -1.76236616852571592e+07
 28  0 0.5834756340551463527    7.6883304709148818645  5.58372551562821940e+07
 28  0 0.6678117441662194675   -8.1901864253106460012 -1.42020251995860636e+08
 28  0 0.7443302186218639926    9.1286254034309717298  2.95968125066044509e+08
 28  0 0.8121306449481787704  -10.7012674043020989956 -5.10516964205661535e+08
 28  0 0.8704161752742632929   13.3377806548256199193  7.29186757247027040e+08
 28  0 0.9185022876432277217  -18.0409946586604164054 -8.51991627813349009e+08
 28  0 0.9558245955900499524   27.6037730744510589886  7.86038404172770023e+08
 28  0 0.9819457428146357580  -52.8123664493700104572 -5.20251523198912084e+08
 28  0 0.9965650527428734362  182.2507430561700516591  1.71746791769118547e+08
 28  2 0.1762699797793459700   10.1068042002166933457  7.20078376289174867e+03
 28  2 0.2863570401837421397   -8.4459998907077338259 -1.32538396182056807e+05
 28  2 0.3902678004303808956    7.7290754741896154911  1.14367815102981706e+06
 28  2 0.4886207462764173837   -7.5078750929754383137 -6.27580953138807137e+06
 28  2 0.5807673255612882945    7.6516663219685057129  2.47102492651310787e+07
 28  2 0.6658268373763144288   -8.1511963602421566577 -7.42747473316510022e+07
 28  2 0.7428979479674783226    9.0852061756033144491  1.76470821365764141e+08
 28  2 0.8111291434499963149  -10.6503934208896371416 -3.37617740224665403e+08
 28  2 0.8697511715501575758   13.2743916509567334572  5.23091535614367545e+08
 28  2 0.9180958696146556131  -17.9552692879002542270 -6.50622245831067920e+08
 28  2 0.9556088215595409663   27.4726237723296335957  6.28518301815191865e+08
 28  2 0.9818587664729738762  -52.5614655973808595490 -4.29092749843426704e+08
 28  2 0.9965486283619285901  181.3849382997790087302  1.44074044163133740e+08
 28  4 0.2594500368288892300   -8.2226502212057681618 -8.28535188700010804e+03
 28  4 0.3734191808313909733    7.5958673704218204747  1.58614838438100211e+05
 28  4 0.4768846535997950942   -7.3920045988854008456 -1.36481107667018566e+06
 28  4 0.5722937752780205001    7.5380407119067616151  7.27700990422067512e+06
 28  4 0.6596684022943845038   -8.0321545881734444094 -2.72833618563853838e+07
 28  4 0.7384770309717186842    8.9536298257365789510  7.66461368901032358e+07
 28  4 0.8080482525790798620  -10.4968659701469899659 -1.66861779877475560e+08
 28  4 0.8677100768146988052   13.0835698733384298009  2.85635449745617211e+08
 28  4 0.9168503804157699388  -17.6976048548467232990 -3.83209723021968544e+08
 28  4 0.9549482579005418303   27.0788095940067776723  3.91199378198496461e+08
 28  4 0.9815926746550115434  -51.8085007414449592034 -2.77132040372106433e+08
 28  4 0.9964983976033706670  178.7873898891990052107  9.49434119796174914e+07
 28  6 0.3382496644726547541    7.2357749112030731453  8.80313600178719935e+03
 28  6 0.4546182891809061322   -7.1626871206584352691 -1.68120619315863907e+05
 28  6 0.5568263457106651382    7.3335030672428640486  1.40098537554482673e+06
 28  6 0.6486498854855710094   -7.8257162553837087415 -7.07866748358553555e+06
 28  6 0.7306599212035964630    8.7294302832587753471  2.46573717052890807e+07
 28  6 0.8026411258195219611  -10.2377032465312662879 -6.30322604593614265e+07
 28  6 0.8641455028354293466   12.7631975796738661444  1.21809825961624876e+08
 28  6 0.9146824802842788982  -17.2664403869835929584 -1.78931251609042883e+08
 28  6 0.9538010260861361500   26.4211685989772071537  1.95013870081208020e+08
 28  6 0.9811311835801540537  -50.5526436715806326561 -1.44295780943569630e+08
 28  6 0.9964113443270911086  174.4576752871925293675  5.06152248552067429e+07
 28  8 0.4141758818358770577   -6.6752640012778696743 -8.65569032200778383e+03
 28  8 0.5314246184410700291    6.9980158375296470652  1.58789873382302787e+05
 28  8 0.6313017087885386402   -7.5143927852539169621 -1.24272464510105597e+06
 28  8 0.7186254631957718075    8.4030096703318442053  5.77965560611776635e+06
 28  8 0.7944280064096399530   -9.8668782529569281081 -1.81419998882905282e+07
 28  8 0.8587774123521799696   12.3091562937074652240  4.07415193402852044e+07
 28  8 0.9114361220503487404  -16.6588149099050397695 -6.68050185592613965e+07
 28  8 0.9520894459149477074   25.4975318411834308563  7.87370757179960161e+07
 28  8 0.9804442618496104211  -48.7923635359954133150 -6.13433365109483004e+07
 28  8 0.9962819224446762822  168.3950173808127601660  2.21246947561420053e+07
 28 10 0.4878233558969063410    6.3774392028034503355  7.77399694616490888e+03
 28 10 0.6044530067696464171   -7.0531795435196782407 -1.32101231583058310e+05
 28 10 0.7008039598833492034    7.9539916409343573989  9.39711882126692450e+05
 28 10 0.7825508575666627609   -9.3729083787168701036 -3.88993353395699803e+06
 28 10 0.8511245533609956837   11.7140992346287298176  1.05915775228538867e+07
 28 10 0.9068497467837689507  -15.8696615406816814442 -1.99133702543196417e+07
 28 10 0.9496853466566298474   24.3042844509074527082  2.58204446098525561e+07
 28 10 0.9794828267973783031  -46.5251494670085392613 -2.14055046340580508e+07
 28 10 0.9961011113857480836  160.5981518487541279683  7.98140164213844948e+06
 28 12 0.5594396979804993064   -6.2785713010026737990 -6.25963606882595104e+03
 28 12 0.6739197007177293308    7.3324596827791390652  9.48523027863795432e+04
 28 12 0.7654279602321242271   -8.7325292413513544432 -5.90952007102651522e+05
 28 12 0.8403582095684295483   10.9646589572697035209  2.08925910025179549e+06
 28 12 0.9004908166698043503  -14.8903432766690180244 -4.68726342289102264e+06
 28 12 0.9463819411406655391   22.8355083530172215944  6.85067863288402557e+06
 28 12 0.9781688365858091094  -43.7469886912367869058 -6.13100874993121531e+06
 28 12 0.9958546734378970200  151.0650823611705106941  2.38069378007151512e+06
 28 14 0.6290853942245571151    6.3638078595473093202  4.41377838691352554e+03
 28 14 0.7397820200486726616   -7.8902624790489408468 -5.71329724801020857e+04
 28 14 0.8249606015423769367   10.0343189166841586513  2.97892553664334351e+05
 28 14 0.8916184454411321125  -13.7054111815720514045 -8.50960002618859289e+05
 28 14 0.9418384740908167796   21.0812475677264181684  1.45410149238626985e+06
 28 14 0.9763765051287864871  -40.4513670675242309471 -1.43427505583206611e+06
 28 14 0.9955199104954134404  139.7926247733190336930  5.85960206493509584e+05
 28 16 0.6966803906658394219   -6.6570792811623897833 -2.64476104418168461e+03
 28 16 0.8017620956936513110    8.8607314506921603936  2.77463704193248486e+04
 28 16 0.8788604745884702751  -12.2844068397116874536 -1.13904240428302568e+05
 28 16 0.9354625941521883536   19.0236791579486421710  2.41611272716456500e+05
 28 16 0.9738945680689583551  -36.6272337581646780791 -2.71104256965272303e+05
 28 16 0.9950593253119615067  126.7755158324352322552  1.18295615301975195e+05
 28 18 0.7619965749874991756    7.2350899861301414262  1.29324357794511957e+03
 28 18 0.8592909251085217859  -10.5559562344741451057 -1.02486126002380806e+04
 28 18 0.9261271964813457824   16.6274003905926761604  3.01943223633893685e+04
 28 18 0.9703431680197927012  -32.2544328075527886313 -4.06198382017035547e+04
 28 18 0.9944072279962739014  112.0045290358294778343  1.93808848606071515e+04
 28 20 0.8245964621940804484   -8.2828599487838747706 -4.86436639633562606e+02
 28 20 0.9113379022111132155   13.8086488173048298478  2.61848931442119192e+03
 28 20 0.9649642362702168796  -27.2918685184134126587 -4.66559829921640267e+03
 28 20 0.9934381479595595366   95.4620297536553721329  2.53354562442877341e+03
 28 22 0.8836676986825174884   10.2873743424901036292  1.27813313120862730e+02
 28 22 0.9559693878296025016  -21.6391774112199968272 -3.85152101132269991e+02
 28 22 0.9918797086387376449   77.1097197657236392843  2.57338788011407246e+02
 28 24 0.9375542397075827816  -14.9493944616116962720 -1.94352920533063411e+01
 28 24 0.9890070296763282531   56.8457514518172288831  1.94352920533063411e+01
 28 26 0.9819805060619657411   34.2740495324669325328  1.00000000000000000e+00
 29  1 0.1273764731078693424  -12.2485948573286300700 -8.90916450208591777e+03
 29  1 0.2317267786418406583    9.4269698867163480571  1.64507871957190684e+05
 29  1 0.3326517566171633411   -8.2590176978621823167 -1.46612736249789922e+06
 29  1 0.4296629615832918692    7.7618013036563278106  8.44862899680360965e+06
 29  1 0.5218462868611171146   -7.6733685641185118698 -3.53757989684577808e+07
 29  1 0.6082460946274921287    7.9202798401586127497  1.14402023267882600e+08
 29  1 0.6879405051747766731   -8.5191385724770594123 -2.96080933936832309e+08
 29  1 0.7600693012432679918    9.5670324481893072033  6.26199319503764510e+08
 29  1 0.8238496561940557017  -11.2819110809249369964 -1.09361324344764352e+09
 29  1 0.8785873487313268226   14.1270359878020794753  1.57809515631166649e+09
 29  1 0.9236856241810772472  -19.1769997880576035243 -1.85898421759566784e+09
 29  1 0.9586524397914213402   29.4192469420889075593  1.72571442012380028e+09
 29  1 0.9831066043252821851  -56.3857357445074711677 -1.14705591774350429e+09
 29  1 0.9967864561716223148  194.7709893573017438939  3.79561092143231273e+08
 29  3 0.2113819698535787939    9.2815785543420972203  1.08693537158720301e+04
 29  3 0.3201170191658010422   -8.1746295351328068790 -2.14054760193105554e+05
 29  3 0.4209474671454873085    7.6892242218765929351  1.93276754595075990e+06
 29  3 0.5155034560218925144   -7.6035663221551930135 -1.09719093027843125e+07
 29  3 0.6035590235428619499    7.8490202004583498052  4.43742440454327017e+07
 29  3 0.6844867647851266002   -8.4428904410871155051 -1.36315375387308776e+08
 29  3 0.7575682205931961732    9.4816445849596266982  3.29708608542459786e+08
 29  3 0.8220965898334681166  -11.1813814011009480254 -6.40081069092869759e+08
 29  3 0.8774214066168073423   14.0012806016019322186  1.00351509188173068e+09
 29  3 0.9229722770936134024  -19.0063999825976885916 -1.25984443709042883e+09
 29  3 0.9582734398264135534   29.1576382549865158467  1.22555705786665034e+09
 29  3 0.9829537655265881968  -55.8844540357713199796 -8.40684778162039161e+08
 29  3 0.9967575879073813372  193.0396530983937566361  2.83012984559683740e+08
 29  5 0.2894974835586013318   -7.8837528640571745697 -1.20174187965130295e+04
 29  5 0.4014975925522370481    7.5148696014721876324  2.42394226020046481e+05
 29  5 0.5018415684141573907   -7.4524953330854462052 -2.16407404379006708e+06
 29  5 0.5936435069010157495    7.7007096429287864581  1.18709614129214548e+07
 29  5 0.6772561854857760411   -8.2869854189275216072 -4.55283812458168417e+07
 29  5 0.7523663131201488996    9.3086484169552470291  1.30276202355086058e+08
 29  5 0.8184662423397888187  -10.9787712431899713295 -2.87886422821710646e+08
 29  5 0.8750140418174960910   13.7486343206409600270  4.98756730156578600e+08
 29  5 0.9215023966897067931  -18.6643457263664664936 -6.75450831117047310e+08
 29  5 0.9574935689347773282   28.6337756740204341099  6.94385100632369280e+08
 29  5 0.9826395424413485458  -54.8814265982297655455 -4.94267128499410868e+08
 29  5 0.9966982645638241545  189.5767427438080972024  1.69777466363596797e+08
 29  7 0.3643435042232257559    7.0972711274880344590  1.23821880791395179e+04
 29  7 0.4781926219131566458   -7.1826677314187978851 -2.46182998566864175e+05
 29  7 0.5771640939826518935    7.4594955423405320261  2.11206470057163760e+06
 29  7 0.6654943195795424149   -8.0429441294419135033 -1.09161006770979688e+07
 29  7 0.7440120928198459271    9.0428242626686827776  3.87203111107441485e+07
 29  7 0.8126835437052974953  -10.6705620309163808912 -1.00437963261433974e+08
 29  7 0.8712003243873328584   13.3665795099756081754  1.96373618783535212e+08
 29  7 0.9191824503589078876  -18.1489707748424073941 -2.91096569295882940e+08
 29  7 0.9562657333150302863   27.8462642995979656746  3.19415350186258316e+08
 29  7 0.9821456005344019191  -53.3756564389944756499 -2.37432944000359476e+08
 29  7 0.9966050879388879125  184.3817488962155266563  8.34960332641527653e+07
 29  9 0.4368223905631422599   -6.6423682375414943024 -1.18123749386637173e+04
 29  9 0.5511347239197801340    7.0826568932756925889  2.23543779264302226e+05
 29  9 0.6477025295456885212   -7.6919249812112298059 -1.78961170816579903e+06
 29  9 0.7316652104767179532    8.6737619590891306132  8.47143738275978900e+06
 29  9 0.8042561914633091780  -10.2501827673791208184 -2.69670671765483059e+07
 29  9 0.8656923259798386949   12.8506075044287477738  6.12368243836528361e+07
 29  9 0.9158517718614759273  -17.4570232065224359985 -1.01281184162356466e+08
 29  9 0.9545098794841440082   26.7927163343171876875  1.20136708082926169e+08
 29  9 0.9814409731681957849  -51.3654554751456231543 -9.40039891275126487e+07
 29  9 0.9964723375419685114  177.4538138619736855617  3.39851509209187999e+07
 29 11 0.5073224179373120313    6.4100054690032211013  1.02821096879650813e+04
 29 11 0.6207240013456734040   -7.1866250628733725492 -1.78944912158844701e+05
 29 11 0.7137625229542489125    8.1799302277105940817  1.29526193129553692e+06
 29 11 0.7923294023157450017   -9.7054621010157564598 -5.43424696046138927e+06
 29 11 0.8580104717622334398   12.1929140106873035165  1.49525062152716685e+07
 29 11 0.9112496632830536791  -16.5831118556160888033 -2.83402127678325102e+07
 29 11 0.9520982457374873587   25.4692808653669686692  3.69664844318062663e+07
 29 11 0.9804767322383661776  -48.8481466261812258267 -3.07692978368730210e+07
 29 11 0.9962910210894196927  168.7915889972940419739  1.14981677892643288e+07
 29 13 0.5760009570886586161   -6.3577518262739101118 -8.01380923502854876e+03
 29 13 0.6870754738852983268    7.5092364903824480038  1.23646088880519936e+05
 29 13 0.7753463566670010243   -9.0120445006990514969 -7.80435618655098951e+05
 29 13 0.8473398881600924248   11.3794845870115892694  2.78656042205752153e+06
 29 13 0.9049511258556588444  -15.5181747982443276612 -6.29867421575009916e+06
 29 13 0.9488277615458743375   23.8697457416449339007  9.25644370062731765e+06
 29 13 0.9791762679124722535  -45.8195164419795446520 -8.31464307345027290e+06
 29 13 0.9960471651079466637  158.3929777914950989270  3.23511650552514102e+06
 29 15 0.6428745410637909385    6.4811706970333977651  5.46347668032493493e+03
 29 15 0.7500967098883990491   -8.1122555945512324627 -7.16645040333843936e+04
 29 15 0.8321967714100243496   10.3827010774606769417  3.77183020150831377e+05
 29 15 0.8962329409657580070  -14.2461123215494254168 -1.08493799673650251e+06
 29 15 0.9443661607362648924   21.9837345338597636157  1.86318783452213439e+06
 29 15 0.9774170180936010421  -42.2727758395570560879 -1.84390962778112898e+06
 29 15 0.9957186621896196854  146.2546618139469387643  7.54677797197725391e+05
 29 17 0.7078422737965540668   -6.8107806334143994320 -3.16246916344786905e+03
 29 17 0.8094893114300225623    9.1378922632585108943  3.34871034536985971e+04
 29 17 0.8837595061618268577  -12.7352973442724834996 -1.38350530286394729e+05
 29 17 0.9381377733163874799   19.7927385778250730652  2.94781725333024631e+05
 29 17 0.9749938830765938480  -38.1964506042936946528 -3.31740163438789663e+05
 29 17 0.9952691300703766508  132.3711769354075045158  1.44984334101909015e+05
 29 19 0.7706698630826088747    7.4293240449172390782  1.49282597381127152e+03
 29 19 0.8646855804750597230  -10.9117949727389813575 -1.19014623130004329e+04
 29 19 0.9290487940077991613   17.2600655510187657171  3.52019448257433323e+04
 29 19 0.9715387247293948425  -33.5696525731527586345 -4.74758777947329363e+04
 29 19 0.9946349522519986053  116.7329630786536256437  2.26825693081787649e+04
 29 21 0.8309264797624354992   -8.5305015533756236579 -5.41801813582906902e+02
 29 21 0.9146794788866274839   14.2990176713493557514  2.92630845454113114e+03
 29 21 0.9663173852555259069  -28.3498369407344519288 -5.22457075107301807e+03
 29 21 0.9936947263396255225   99.3217657282238519656  2.84006411011479395e+03
 29 23 0.8878231121817700133   10.6201464400175762393  1.37327652036704592e+02
 29 23 0.9921850047499823910   80.0979598636346423746  2.77042846076099465e+02
 29 23 0.9575981465306554474  -22.4331710094982774706 -4.14370498112804057e+02
 29 25 0.9397591373424687422  -15.4609571086978103693 -2.01427729882101900e+01
 29 25 0.9894047348272496656   58.9562001655644607467  2.01427729882101900e+01
 29 27 0.9826073688810349482   35.4869326087225047672  1.00000000000000000e+00
 30  0 0.0774838111463116291   16.1773419563366545049  1.01162832505583337e+04
 30  0 0.1770968768771686852  -10.8338534347128589985 -1.87707812012796028e+05
 30  0 0.2754935721478568023    8.9881427659422161724  1.72860953934896272e+06
 30  0 0.3712022822126972987   -8.1534546021008207362 -1.04357067228915058e+07
 30  0 0.4631564678332049101    7.8265404474919844091  4.62255945974574834e+07
 30  0 0.5503856161467324259   -7.8516454148473702190 -1.59541778209256500e+08
 30  0 0.6319833486740633610    8.1930971698618311194  4.44755167757507622e+08
 30  0 0.7071067811865475727   -8.8871721424520178090 -1.02405106281541228e+09
 30  0 0.7749819655957919107   10.0469459556781917087  1.97321558322569036e+09
 30  0 0.8349105781691723571  -11.9105979890685915734 -3.19940923421285057e+09
 30  0 0.8862765292527323702   14.9765351141708222826  4.35375713694950771e+09
 30  0 0.9285520263722895073  -20.3956364373241889609 -4.90175185384353542e+09
 30  0 0.9613029136048707457   31.3630832161831634153  4.40097611742824268e+09
 30  0 0.9841934241806093997  -60.2077659245018992351 -2.86011626217566729e+09
 30  0 0.9969936103156542551  208.1558240843803275766  9.34825280010621548e+08
 30  2 0.1649935733864103249  -10.7690257682369914249 -1.39431673892255403e+04
 30  2 0.2683360975591015940    8.9482023855815668867  2.77532121076715295e+05
 30  2 0.3662991936496762801   -8.1188477081349059716 -2.59484792037755810e+06
 30  2 0.4595930390741784222    7.7937169707474636127  1.54872673372494169e+07
 30  2 0.5477308488939558462   -7.8188584792893873754 -6.66643980038537905e+07
 30  2 0.6299941295539215336    8.1589496258206910539  2.20505495713257104e+08
 30  2 0.7056279899848231230   -8.8501677477454467891 -5.81482069741821885e+08
 30  2 0.7739047882671651335   10.0051353195230099402  1.24919677610052395e+09
 30  2 0.8341525471149409121  -11.8610480327395571010 -2.21012221392226696e+09
 30  2 0.8857709878580943830   14.9142433597135593004  3.22317467813014507e+09
 30  2 0.9282421419223143566  -20.3108165395647013440 -3.82885887311730337e+09
 30  2 0.9611380637167306062   31.2326641082314218067  3.57688522582526588e+09
 30  2 0.9841268923169117500  -59.9574136090901390617 -2.38780479731329584e+09
 30  2 0.9969810385001980357  207.2903070953039730284  7.92014167958790421e+08
 30  4 0.2429712006886910747    8.7286593314262113097  1.60525144064649339e+04
 30  4 0.3502764474608353606   -7.9938989673419182935 -3.35825323863263126e+05
 30  4 0.4482950449285604821    7.6876071346180712140  3.16148558073568903e+06
 30  4 0.5394377449433491734   -7.7168653717634825284 -1.85262707955981828e+07
 30  4 0.6238320860187419603    8.0544639123566295069  7.68475048376493305e+07
 30  4 0.7010708730035136726   -8.7378686811010179980 -2.40993251121684611e+08
 30  4 0.7705966209219471397    9.8788278368437048016  5.92865588632683396e+08
 30  4 0.8318299402046875901  -11.7117677171502414524 -1.16707473971283174e+09
 30  4 0.8842245202776014557   14.7268964853894157585  1.85041511857251382e+09
 30  4 0.9272952693328475604  -20.0559964914110118173 -2.34369979783292246e+09
 30  4 0.9606347442006897275   30.8411318971209134077  2.29505792057488251e+09
 30  4 0.9839238579274823815  -59.2061576454385445345 -1.58144777422280812e+09
 30  4 0.9969426833125334397  204.6936537627630059433  5.33713988296837032e+08
 30  6 0.3169431572979362621   -7.6418926765299772796 -1.71934415810400424e+04
 30  6 0.4269293512413806502    7.4737774261755838268  3.63393212118960335e+05
 30  6 0.5243486090017529522   -7.5316567318008829091 -3.35480712560445862e+06
 30  6 0.6128430990833635406    7.8723763909994444177  1.88877789362538792e+07
 30  6 0.6930397388475232345   -8.5459138953041193787 -7.39703319760794044e+07
 30  6 0.7648104445344050539    9.6651394159105219472  2.15294955617973655e+08
 30  6 0.8277880653371346709  -11.4607192579631522733 -4.82401993258065164e+08
 30  6 0.8815426544771925998   14.4129891787331150255  8.45120515473563910e+08
 30  6 0.9256571658274070913  -19.6300358032026238675 -1.15456354456462312e+09
 30  6 0.9597654187563499084   30.1876214750321061331  1.19469628682507515e+09
 30  6 0.9835735455808352068  -57.9533739003719929883 -8.54177194787038207e+08
 30  6 0.9968765422617641425  200.3655436436435195446  2.94122135088005900e+08
 30  8 0.3883335722534622114    7.0026788244013378204  1.72170787401877460e+04
 30  8 0.4996970573048614139   -7.2226861689176509174 -3.54987684969344467e+05
 30  8 0.5956309263430075163    7.5952971802232251974  3.12722572110414878e+06
 30  8 0.6807404636028845379   -8.2649040909729087900 -1.65013527242326252e+07
 30  8 0.7560685672490686793    9.3582363362489946468  5.95138900742736235e+07
 30  8 0.8217347673632540150  -11.1039442499990386182 -1.56463241859275758e+08
 30  8 0.8775497285474044284   13.9696743102988296670  3.09218523621724069e+08
 30  8 0.9232280168380276875  -19.0308154629948518277 -4.62235686226498485e+08
 30  8 0.9584797634977496594   29.2705442899162733283  5.10382683853408098e+08
 30  8 0.9830563467025098534  -56.1979246835514416603 -3.81000736979668081e+08
 30  8 0.9967789794107846379  194.3053948213429009684  1.34296465125394166e+08
 30 10 0.4577181379930698735   -6.6319695456843517078 -1.59537391570035907e+04
 30 10 0.5691935676936487054    7.1781040523716432844  3.10588820433163899e+05
 30 10 0.6626633239624999394   -7.8747906980270672150 -2.53849448194129718e+06
 30 10 0.7435228209574821223    8.9469878708875363316  1.22124254329267889e+07
 30 10 0.8131724144483386540  -10.6343914692677579126 -3.93796154397047237e+07
 30 10 0.8719543741918317492   13.3920999294596132501  9.03414636847272813e+07
 30 10 0.9198451108665033349  -18.2548281007592763103 -1.50608083780490428e+08
 30 10 0.9566966644791107255   28.0873206096386844877  1.79701587566973478e+08
 30 10 0.9823408746691623117  -53.9379840934530605523 -1.41174582891968787e+08
 30 10 0.9966441957675508112  186.5122789857840075456  5.11506648282015324e+07
 30 12 0.5253557105731777588    6.4549409301045228560  1.34718696615824538e+04
 30 12 0.6356777799932313844   -7.3261133617159650555 -2.39644980241533078e+05
 30 12 0.7256238787979970573    8.4087809040310261821  1.76251198725159862e+06
 30 12 0.8012539914704011057  -10.0392475332857831205 -7.48638012588857580e+06
 30 12 0.8642814583608855461   12.6720375291516411664  2.07986321808125377e+07
 30 12 0.9152502049496469283  -17.2963832666044581288 -3.97144201298700050e+07
 30 12 0.9542895808977981398   26.6338824466142831682  5.20875017540592775e+07
 30 12 0.9813786743344682373  -51.1707225574897250908 -4.35163145161555931e+07
 30 12 0.9964632865723480615  176.9847702296272871081  1.62946419603707064e+07
 30 14 0.5913425806558947340   -6.4440029680400376932 -1.01735467762738172e+04
 30 14 0.6991945875143038558    7.6894269638916172838  1.59598813375758386e+05
 30 14 0.7844499235590624009   -9.2931069800084262766 -1.01950182117840170e+06
 30 14 0.8537313184076241734   11.7948518672200091117  3.67341507736219512e+06
 30 14 0.9090266091730327958  -16.1460127636421901798 -8.36078543907390349e+06
 30 14 0.9510595453365841001   24.9037374098891994834  1.23490990913616084e+07
 30 14 0.9800947180834371775  -47.8917358722303418972 -1.11303791529663987e+07
 30 14 0.9962225704044517238  165.7206769527443555035  4.33872697789541725e+06
 30 16 0.6556644915362891402    6.6026395972943854318  6.71336183758106017e+03
 30 16 0.7596167908812512248   -8.3361484597402686347 -8.91439349650308723e+04
 30 16 0.8388540002510334048   10.7318478764047107177  4.73260596764774469e+05
 30 16 0.9004686766121028363  -14.7869814473567959823 -1.37001119105175184e+06
 30 16 0.9466827252293787964   22.8860992446192135219  2.36360220244175196e+06
 30 16 0.9783696443416598498  -44.0939673920465793344 -2.34633942771919398e+06
 30 16 0.9959005260078604982  152.7165501762184192103  9.61918392691869522e+05
 30 18 0.7182062224491080338   -6.9668537144334523603 -3.75818141785422813e+03
 30 18 0.8166330377355945913    9.4160618668918036889  4.01385136497703279e+04
 30 18 0.8882760348848758314  -13.1865086497819614664 -1.66811513335694821e+05
 30 18 0.9405994816628964195   20.5617824989584221385  3.56895810210230818e+05
 30 18 0.9760042674816529207  -39.7655252475805127688 -4.02735999386736657e+05
 30 18 0.9954618398092480724  137.9667276922616281354  1.76271370280284551e+05
 30 20 0.7787305144697423964    7.6248875632634263155  1.71463553558990134e+03
 30 20 0.8696803948359129732  -11.2681183834698153134 -1.37461539998979733e+04
 30 20 0.9317476100312964693   17.8928142083037471366  4.08064223509044386e+04
 30 20 0.9726415417338372116  -34.8847938665827541627 -5.51629476119938263e+04
 30 20 0.9948448551573247922  121.4613180010203450365  2.63880437253974633e+04
 30 22 0.8368143672144084944   -8.7788403574917239780 -6.01209714159766463e+02
 30 22 0.9177778724205402083   14.7895733277322865007  3.25730328372411304e+03
 30 22 0.9675698180450592600  -29.4077840651553650275 -5.82639430114388961e+03
 30 22 0.9939319924389663496  103.1814484416481008111  3.17030073157954303e+03
 30 24 0.8916915043195962065   10.9532376643631330637  1.47182757495100986e+02
 30 24 0.9924681741848041527   83.0861687784062468154  2.97471810564193333e+02
 30 24 0.9591106215419246128  -23.2272003072137600554 -4.44654568059294263e+02
 30 26 0.9418135578489106319  -15.9726264428714905819 -2.08502272821435035e+01
 30 26 0.9897746657288432059   61.0666379462983144322  2.08502272821435035e+01
 30 28 0.9831920802501750156   36.6998277990200065801  1.00000000000000000e+00
 31  1 0.1194548229952469287   13.0435725803150468494  1.72864846143104805e+04
 31  1 0.2174846893327589681   -9.9991993425009368934 -3.42725906957602128e+05
 31  1 0.3125912655859436895    8.7044635963479333185  3.28707039863257529e+06
 31  1 0.4044366939267379224   -8.1061673582189150977 -2.04497551493084840e+07
 31  1 0.4922755945287733970    7.9160976893344585648  9.28119082233057469e+07
 31  1 0.5753127888114778488   -8.0405545506036659731 -3.26948102307502806e+08
 31  1 0.6527716592295610409    8.4698018208642853466  9.27531229979962945e+08
 31  1 0.7239182906494110448   -9.2556859275286953448 -2.16801754741824198e+09
 31  1 0.7880744326223392271   10.5255934454110899878  4.23159373552221680e+09
 31  1 0.8446264936304526127  -12.5371667660172505521 -6.93618025432543564e+09
 31  1 0.8930326113585639325   15.8235799957119489534  9.52402793618662834e+09
 31  1 0.9328284807221577379  -21.6118052910274194289 -1.08002493778648319e+10
 31  1 0.9636322155702564674   33.3046672670457510890  9.74994130753551865e+09
 31  1 0.9851485681622125234  -64.0279717216306920591 -6.36016433023067188e+09
 31  1 0.9971756670855382865  221.5396642464750982526  2.08314161887207031e+09
 31  3 0.1983172554289850120   -9.8562009297892139159 -2.10453157994170906e+04
 31  3 0.3007049373789103530    8.6250597696749871091  4.48921413666470849e+05
 31  3 0.3960945328418365441   -8.0391713172262857512 -4.39550494033054728e+06
 31  3 0.4861266870427077280    7.8526454421506279857  2.71551281285374649e+07
 31  3 0.5706912729619998403   -7.9768850782278732936 -1.20125954050445899e+08
 31  3 0.6492887327723593227    8.4031179034852705456  4.06307872282452226e+08
 31  3 0.7213190051567531791   -9.1830375130165169395 -1.09145954199168587e+09
 31  3 0.7861760232763109757   10.4431244047451361467  2.38115154271626043e+09
 31  3 0.8432880816846913818  -12.4390449668284226448 -4.26678258278385830e+09
 31  3 0.8921388643922519845   15.6998250658031945903  6.28733978358171177e+09
 31  3 0.9322801541584284646  -21.4428600713180337323 -7.53023316520102119e+09
 31  3 0.9633403495404790906   33.0443953412737982944  7.07808860424276257e+09
 31  3 0.9850307304227183813  -63.5276955358032466847 -4.74501072424828529e+09
 31  3 0.9971533962828179609  219.8088558799690588330  1.57753666616603541e+09
 31  5 0.2717333701924282696    8.3386348932278426815  2.33349732987108364e+04
 31  5 0.3775176035253390849   -7.8751625253933097426 -5.15260562846827670e+05
 31  5 0.4729107280596125396    7.7141421671584176067  5.03883326839662809e+06
 31  5 0.5609354658529521753   -7.8437731427483958768 -3.04069065318601690e+07
 31  5 0.6420129890338640566    8.2663949328087706903  1.29137284519570023e+08
 31  5 0.7159249289486639967   -9.0355777956023466402 -4.12867540501438081e+08
 31  5 0.7822537321581299885   10.2766870559545839825  1.03198101896426284e+09
 31  5 0.8405311923888606485  -12.2417072567405451622 -2.05819318475067496e+09
 31  5 0.8903018363234653787   15.4514884554430604879  3.29796532345876884e+09
 31  5 0.9311548051503046874  -21.1043331829626303886 -4.21201883439398527e+09
 31  5 0.9627419621515388437   32.5233633942504241077  4.15036666959914398e+09
 31  5 0.9847892982476266210  -62.5267885396377494089 -2.87205639007603884e+09
 31  5 0.9971077827310387276  216.3470564026558520254  9.71545652033403039e+08
 31  7 0.3421704398729710772   -7.4672706892507507703 -2.43072460266411617e+04
 31  7 0.4501199826990833763    7.4623809128944493807  5.35844938363551395e+05
 31  7 0.5447822812913306612   -7.6253339671452211590 -5.09990854606716149e+06
 31  7 0.6302224181504962885    8.0512603517994083546  2.94058120225002766e+07
 31  7 0.7072954502451794800   -8.8082146102358578332 -1.17401576429210663e+08
 31  7 0.7760306962574379241   10.0228792055515913972  3.47122474726969659e+08
 31  7 0.8361816110371630417  -11.9427303057451155155 -7.87830289984039783e+08
 31  7 0.8874147621689120191   15.0767687316409517706  1.39454724021113443e+09
 31  7 0.9293909811852942848  -20.5948532001362814015 -1.92068020426990461e+09
 31  7 0.9618058042222242809   31.7405274796470422416  1.99952410463806272e+09
 31  7 0.9844120300977263760  -61.0244958011873706027 -1.43552249882901883e+09
 31  7 0.9970365501888535098  211.1538777255796333066  4.95423308767237008e+08
 31  9 0.4104882153496587360    6.9409882783613188195  2.36885265639557256e+04
 31  9 0.5194129764118018411   -7.2784028746672664312 -5.04829397777875245e+05
 31  9 0.6124876268210857067    7.7390096383592723583  4.55609678039502259e+06
 31  9 0.6946142645805959415   -8.4907641578129862125 -2.45023217913947478e+07
 31  9 0.7670142869974517774    9.6753442406892453675  8.97332246942452490e+07
 31  9 0.8299373066846846836  -11.5377811350061083573 -2.38849646261610508e+08
 31  9 0.8832957153561132868   14.5725378592144529932  4.76744613717856407e+08
 31  9 0.9268851761102765430  -19.9120853023753490163 -7.18207919074544907e+08
 31  9 0.9604796453965332992   30.6941334691029013015  7.97611497752190709e+08
 31  9 0.9838785634222415588  -59.0195591929460832148 -5.97760754160648704e+08
 31  9 0.9969359218360809294  204.2286758134412991694  2.11156349214725435e+08
 31 11 0.4770693999128614027   -6.6392730718742116736 -2.13399953990559879e+04
 31 11 0.5858095668344757145    7.2823169738342512503  4.26354139075528888e+05
 31 11 0.6763720604398371083   -8.0620724897458462266 -3.55149544317108579e+06
 31 11 0.7543558721937884126    9.2222949323562044555  1.73418922631926425e+07
 31 11 0.8213000307932822874  -11.0193733327289500323 -5.65867852862880677e+07
 31 11 0.8776528176858552355   13.9336341661007185877  1.31044838652525604e+08
 31 11 0.9234743374856243525  -19.0522923863977240444 -2.20069054809008747e+08
 31 11 0.9586821841981008063   29.3814293888477138239  2.64011233366479248e+08
 31 11 0.9831574351346610285  -56.5100292981900551581 -2.08174796439302444e+08
 31 11 0.9968000842071164103  195.5704591103119014406  7.55791535518963337e+07
 31 13 0.5420877819775651307    6.5099427318886622373  1.74967107257495809e+04
 31 13 0.6494724670549157919   -7.4706286538935007258 -3.17568493608033808e+05
 31 13 0.7365245733964006503    8.6400911120379806363  2.37015555769817904e+06
 31 13 0.8094334111061205483  -10.3740862037047598676 -1.01824880596487485e+07
 31 13 0.8700171403709378026   13.1514296580875775788  2.85416516248294488e+07
 31 13 0.9189036950922756519  -18.0095033420783146028 -5.48741287409617975e+07
 31 13 0.9562886198113093039   27.7981443709555051669  7.23352715773521960e+07
 31 13 0.9822008667896733325  -53.4929343596848028142 -6.06393439165567234e+07
 31 13 0.9966202579888123747  185.1777297606877823455  2.27489537401697300e+07
 31 15 0.6055971516143205946   -6.5361520754807704847 -1.28142653005930588e+04
 31 15 0.7103970212634113102    7.8725121790114167553  2.04133278617139265e+05
 31 15 0.7928363688853055091   -9.5754966954206697238 -1.31848519109954149e+06
 31 15 0.8596049461102815981   12.2106885577888117922  4.79077795062051993e+06
 31 15 0.9127652651909957671  -16.7738580127995184910 -1.09736540536470115e+07
 31 15 0.9531042859064611239   25.9375163745752956856  1.62841836704743784e+07
 31 15 0.9809354895478922254  -49.9636870133317003706 -1.47232612442540973e+07
 31 15 0.9963830679477257979  173.0482049717880386197  5.74911985458920617e+06
 31 17 0.6675613813653252793    6.7275989002601956912  8.19289334198753022e+03
 31 17 0.7684316451554346061   -8.5616767252220959961 -1.10030577660549432e+05
 31 17 0.8449996099119229109   11.0816588592311635608  5.88847704364346806e+05
 31 17 0.9043706626119167868  -15.3279980102417887622 -1.71471248175676516e+06
 31 17 0.9488136224962141485   23.7883576533202401038  2.97092109700102219e+06
 31 17 0.9792450782403128162  -45.9149688012070171794 -2.95761458571275556e+06
 31 17 0.9960675669382696995  159.1783081208381531724  1.21439595042271353e+06
 31 19 0.7278554956690308497   -7.1249732813769295348 -4.44039791162027814e+03
 31 19 0.8232573757888598243    9.6951105000592718852  4.78047173699440027e+04
 31 19 0.8924533589912959641  -13.6380015239486525047 -1.99761401514679252e+05
 31 19 0.9428723470731708023   21.3308131884891629682  4.29034245835610665e+05
 31 19 0.9769361024212556144  -41.3344747485570849221 -4.85362441816996958e+05
 31 19 0.9956394623501187979  143.5621811278895449959  2.12725278037741838e+05
 31 21 0.7862415223554862775    7.8216122310495261871  1.96026366182241213e+03
 31 21 0.8743183895250715709  -11.6248683623195248060 -1.57969660927954665e+04
 31 21 0.9342482413723510737   18.5256368542675353694  4.70533050163001462e+04
 31 21 0.9736620155381702224  -36.1998657831690948683 -6.37454898927587128e+04
 31 21 0.9950389501672805004  126.1896027934632371625  3.05288873074316216e+04
 31 23 0.8423050041541157995   -9.0277942338646166576 -6.64802730732840246e+02
 31 23 0.9206587434087070143   15.2802947711087337979  3.61231393511845363e+03
 31 23 0.9687323839713316564  -30.4657123181869700090 -6.47264886831302556e+03
 31 23 0.9941520478021416141  107.0410837300436810438  3.52513766392741172e+03
 31 25 0.8953016591466415042   11.2866127982208031000  1.57378638057346052e+02
 31 25 0.9927315385238965062   86.0743498115069343157  3.18625690442505686e+02
 31 25 0.9605188446376713429  -24.0212615243079312677 -4.76004328499851738e+02
 31 27 0.9437324051031044103  -16.4843913646432937981 -2.15576576848436687e+01
 31 27 0.9901196339300589733   63.1770659174837092564  2.15576576848436687e+01
 31 29 0.9837387536759294449   37.9127339089241885972  1.00000000000000000e+00
 32  0 0.0727978880474910023  -17.2105300478228642191 -1.96569871239624081e+04
 32  0 0.1664706834952740522   11.4965006870393651184  3.89521141726999311e+05
 32  0 0.2591995347335410149   -9.4934326253882321822 -3.84053844906135276e+06
 32  0 0.3497110175880915328    8.5518858224859215511  2.48891833663924485e+07
 32  0 0.4371062545865457283   -8.1306893422733388377 -1.18717954206563368e+08
 32  0 0.5205685460834013067    8.0544216337352096957  4.42887279015987813e+08
 32  0 0.5993314814110556332   -8.2685373521295701948 -1.34078093634968948e+09
 32  0 0.6726765530930755022    8.7821822702026253182  3.37257978644982529e+09
 32  0 0.7399366560178098906   -9.6603018964650768652 -7.15515306910994720e+09
 32  0 0.8005009527724682439   11.0439251628011749773  1.29120633216633625e+10
 32  0 0.8538198807878706331  -13.2106047721701216346 -1.98666286401799850e+10
 32  0 0.8994098744183999239   16.7300792508361801936  2.59372192729470673e+10
 32  0 0.9368576221483718713  -22.9100572003578655256 -2.82831788212442970e+10
 32  0 0.9658237940711110747   35.3742267571456494579  2.48023964088793144e+10
 32  0 0.9860464043525620781  -68.0965736853825376329 -1.58645733657255688e+10
 32  0 0.9973467137840406060  235.7879609705134953401  5.14046820878855515e+09
 32  2 0.1550681323321342342   11.4334186428226729504  2.70337662846466919e+04
 32  2 0.2524245991667239397   -9.4559124534061513856 -5.78535734595322050e+05
 32  2 0.3450369129306115057    8.5197763576052238932  5.82359290274309646e+06
 32  2 0.4336755961833572148   -8.1005666407720671174 -3.75326043743431121e+07
 32  2 0.5179787900556129809    8.0247239362291011844  1.75148302237281173e+08
 32  2 0.5973570106989747330   -8.2381142088517727018 -6.31231893682483435e+08
 32  2 0.6711748240260868581    8.7499035773345870126  1.82529540517376089e+09
 32  2 0.7388090174365246066   -9.6248168312678270553 -4.33578864176334190e+09
 32  2 0.7996738750346558122   11.0033722092061143627  8.57850996442599773e+09
 32  2 0.8532350403438162534  -13.1621069022073893251 -1.42219479016707249e+10
 32  2 0.8990185168962574469   16.6686701443487130803  1.97107475289755096e+10
 32  2 0.9366171650063339627  -22.8259724176938867402 -2.25180561672224236e+10
 32  2 0.9656956736783081086   35.2444044250391073092  2.04420666042989464e+10
 32  2 0.9859946440431306414  -67.8466716737302562024 -1.33861277673539124e+10
 32  2 0.9973369280223991495  234.9226807776291536811  4.39364508002130032e+09
 32  4 0.2284465880647112423   -9.2387938109683442889 -3.10998777585526732e+04
 32  4 0.3297817923759052694    8.4016086300706334100  7.05878615861499100e+05
 32  4 0.4228122953207856805   -8.0024167775516179546 -7.21274202690938208e+06
 32  4 0.5098990711784694430    7.9319820361341335513  4.60307806540706977e+07
 32  4 0.5912485502418369787   -8.1448180699722900755 -2.08983011217692077e+08
 32  4 0.6665531108892052137    8.6518057087265844984  7.22077183831823349e+08
 32  4 0.7353505453422900517   -9.5175099904478255297 -1.97434248515708613e+09
 32  4 0.7971432278876596778   10.8811038471170462572  4.37119059382969952e+09
 32  4 0.8514485678888424891  -13.0161582475167101336 -7.92871923636001587e+09
 32  4 0.8978244918095587002   16.4840932723876960608  1.17997393429812832e+10
 32  4 0.9358841588809612144  -22.5734457758492652601 -1.42433820542432690e+10
 32  4 0.9653053439073724373   34.8547268722932344076  1.34670814079628677e+10
 32  4 0.9858370119359809447  -67.0968118366924528573 -9.06441656737716866e+09
 32  4 0.9973071322706696940  232.3267607174770716938  3.02026200838429165e+09
 32  6 0.2981327829451190237    8.0549726585267986678  3.34882519296924729e+04
 32  6 0.4023231343983815766   -7.8009563417118421569 -7.76181027346338495e+05
 32  6 0.4952369570589607584    7.7620633750415537477  7.85822283053271379e+06
 32  6 0.5803840605388620455   -7.9814234099369123498 -4.87190721444197223e+07
 32  6 0.6584301101446351501    8.4836023523207515495  2.11477511677621305e+08
 32  6 0.7293181565131323651   -9.3355741457288665686 -6.88373205277773380e+08
 32  6 0.7927518033043743362   10.6751501461787032810  1.74634816118909931e+09
 32  6 0.8483595826431233888  -12.7713074779244166734 -3.52570094874223948e+09
 32  6 0.8957651323319377745   16.1752438938371554400  5.70556369944596195e+09
 32  6 0.9346221941386484433  -22.1516221078235489017 -7.34384035337852859e+09
 32  6 0.9646341725498946973   34.2045356348428768456  7.27866846121208954e+09
 32  6 0.9855661797743259234  -65.8465144913295716833 -5.05692849009144211e+09
 32  6 0.9972559610165022681  227.9999532475528098985  1.71438870605451488e+09
 32  8 0.3654746693501388921   -7.3413796105655926283 -3.39971398797254296e+04
 32  8 0.4713844331615518191    7.4737427488952778987  7.78611568558997358e+05
 32  8 0.5634383064959316290   -7.7305369351338262263 -7.61954188693581056e+06
 32  8 0.6460427315124636083    8.2360245918887837746  4.49068011733159572e+07
 32  8 0.7202434906100064760   -9.0733225326273156952 -1.82500876206961960e+08
 32  8 0.7862040122969383704   10.3816847201350697105  5.47508624307783246e+08
 32  8 0.8437814781740472503  -12.4248135279473999049 -1.25749126002295709e+09
 32  8 0.8927258053471870403   15.7400750975862333547  2.24735261590331459e+09
 32  8 0.9327651763552680109  -21.5589375988235154580 -3.11862734605921888e+09
 32  8 0.9636485102889180698   33.2926372050057608476  3.26497643782938004e+09
 32  8 0.9851689558574368011  -64.0949150255320176939 -2.35304179658125067e+09
 32  8 0.9971809603681108802  221.9418134711064851672  8.13791727114850521e+08
 32 10 0.4310263352823504035    6.9046424772279539894  3.22749343413876340e+04
 32 10 0.5375685842272512893   -7.3466649706737099379 -7.08896094766172813e+05
 32 10 0.6279458216563178485    7.8891999447628604614  6.54127822579736542e+06
 32 10 0.7072992969662256213   -8.7198774624507517927 -3.57989393292949051e+07
 32 10 0.7769996498021544129    9.9938903371461673686  1.32967447699213386e+08
 32 10 0.8374071190481506832  -11.9720143725622278907 -3.58000090797280133e+08
 32 10 0.8885213056095091488   15.1752124747909533653  7.21153917894604087e+08
 32 10 0.9302076517242132692  -20.7928682866626708403 -1.09422839333346510e+09
 32 10 0.9622951158767274471   32.1171323701632474013  1.22172211734302354e+09
 32 10 0.9846245766763960239  -61.8406497792663714108 -9.18943911522292018e+08
 32 10 0.9970782784774513408  214.1516429183874947739  3.25263194980118394e+08
 32 12 0.4950489926794419127   -6.6607726093685517554 -2.82883629902883185e+04
 32 12 0.6011556741650838642    7.3937441511510941794  5.78794816017918871e+05
 32 12 0.6889841913988299371   -8.2530535358030796544 -4.90638323382140975e+06
 32 12 0.7642944494996647409    9.4993697273766670719  2.42886576992470697e+07
 32 12 0.8287407530478698714  -11.4050212167041014055 -8.01265168085699975e+07
 32 12 0.8828611904812943001   14.4752092712678450681  1.87180418553041667e+08
 32 12 0.9267873629920932999  -19.8494663718604158476 -3.16474323249215662e+08
 32 12 0.9604930838731731146   30.6751116005945796417  3.81579806316181779e+08
 32 12 0.9839017327540032776  -59.0816565445151695712 -3.01906959819691181e+08
 32 12 0.9969421303295056269  204.6283923304694383205  1.09814794089800075e+08
 32 14 0.5576584416477197159    6.5732515489254854657  2.25378835686404855e+04
 32 14 0.6622410681413800626   -7.6193725619150010075 -4.16737553704920574e+05
 32 14 0.7465789095442545431    8.8734979358353296419  3.15276451935289009e+06
 32 14 0.8169584559678015889  -10.7098325433630154890 -1.36877640182393659e+07
 32 14 0.8752838400515363659   13.6310567857313706952  3.86838791042718142e+07
 32 14 0.9222536502269091940  -18.7224942304156733996 -7.48465042550551891e+07
 32 14 0.9581196785367880331   28.9621119531008162085  9.91260531023824960e+07
 32 14 0.9829534499262142511  -55.8148292442693332305 -8.33619446584497392e+07
 32 14 0.9967638858019043369  193.3704959658399218370  3.13277158758733571e+07
 32 16 0.6188782511620135596   -6.6332740009170736428 -1.60222183972935291e+04
 32 16 0.7207845828463370630    8.0580739107611947247  2.58889758603863942e+05
 32 16 0.8005881782794339596   -9.8590336105518350251 -1.68937188875913247e+06
 32 16 0.8650217288997548160   12.6269346935018660361  6.18637478451040853e+06
 32 16 0.9162073895291931169  -17.4017109263488656268 -1.42543109099609703e+07
 32 16 0.9549846092659776131   26.9711099691656315258  2.12441256937724873e+07
 32 16 0.9817080464779305293  -52.0354032455593724649 -1.92637298461101204e+07
 32 16 0.9965304810279868031  180.3755828615803693538  7.53404462634075806e+06
 32 18 0.6786566163158876952    6.8555507749465558476  9.93467011861130959e+03
 32 18 0.7766175847849348113   -8.7886230987223772360 -1.34835377025895781e+05
 32 18 0.8506907961787003591   11.4320504560563396268  7.26984548657393199e+05
 32 18 0.9079770172771828296  -15.8691446602843502234 -2.12859885277903453e+06
 32 18 0.9507803639811258645   24.6905230426013311273  3.70262832758146711e+06
 32 18 0.9800523451502860528  -47.7358028174990351999 -3.69577704120792076e+06
 32 18 0.9962215264488647470  165.6399510354995925354  1.51966372465537931e+06
 32 20 0.7368620615891506853   -7.2848711624102060469 -5.21821486330716198e+03
 32 20 0.8294173086327061295    9.9749297933873055655  5.65974701812608255e+04
 32 20 0.8963284530379159731  -14.0897428816977718924 -2.37710290432814392e+05
 32 20 0.9449773413119394450   22.0998324968829855663  5.12361313947266433e+05
 32 20 0.9777982124667249364  -42.9033135405332259893 -5.80989825089769904e+05
 32 20 0.9958037029001334250  149.1575482947427815361  2.54959546257364156e+05
 32 22 0.7932574880500142811    8.0193570614502451832  2.23135673648031889e+03
 32 22 0.8786366060205863526  -11.9819957472213669547 -1.80686888872945092e+04
 32 22 0.9365717855194362063   19.1585253688735583921  5.39898151721084505e+04
 32 22 0.9746090434669847369  -37.5148760632870903464 -7.32903489074230747e+04
 32 22 0.9952189584079026430  130.9178251339958762856  3.51378658861288204e+04
 32 24 0.8474373786381139695   -9.2772934839560807774 -7.32723248366746589e+02
 32 24 0.9233442587548957858   15.7711640258033547468  3.99218052877666241e+03
 32 24 0.9698144270275699252  -31.5236237706806932124 -7.16491435851313145e+03
 32 24 0.9943566997011283881  110.9006766068593776708  3.90545707810321574e+03
 32 26 0.8986786313619539168   11.6202416258311149733  1.67915301052449252e+02
 32 26 0.9929771055146615621   89.0625058142169763187  3.40504493411841054e+02
 32 26 0.9618332420212611922  -24.8153513960175757802 -5.08419794464290362e+02
 32 28 0.9455286767319562857  -16.9962422629881686476 -2.22650665799541194e+01
 32 28 0.9904420838582717046   65.2874850537535991180  2.22650665799541194e+01
 32 30 0.9842509842514763907   39.1256498960365277640  1.00000000000000000e+00
 33  1 0.1124587896696313399  -13.8398193258772845837 -3.35921755098078138e+04
 33  1 0.2048794335933320221   10.5749776190327917647  7.11630681019608863e+05
 33  1 0.2947738513892619872   -9.1572818087851679536 -7.30587721602219157e+06
 33  1 0.3819186460815828799    8.4643848417204097245  4.87778660873766169e+07
 33  1 0.4657010264484414130   -8.1838946322500465413 -2.38336117211992979e+08
 33  1 0.5454538129621598896    8.2058250499518976540  9.07413091649814367e+08
 33  1 0.6205182093407980437   -8.5020599327297787795 -2.79566639021027565e+09
 33  1 0.6902650823957645621    9.0961997361762492176  7.13998735480937386e+09
 33  1 0.7541058655151640089  -10.0644718357431610656 -1.53490054615232620e+10
 33  1 0.8114998906051540395   11.5607112959953823861  2.80143950724734077e+10
 33  1 0.8619600873328353563  -13.8819639248894439731 -4.35196374573454437e+10
 33  1 0.9050577000070859635   17.6343132393579296036  5.72727094640150833e+10
 33  1 0.9404262663389321153  -24.2060872902425465725 -6.28534578618900604e+10
 33  1 0.9677649789159366023   37.4417817347175585496  5.53863558044733353e+10
 33  1 0.9868416723662443157  -72.1635608756077431281 -3.55459255049609070e+10
 33  1 0.9974982207183269445  250.0353795016773403859  1.15390179783440495e+10
 33  3 0.1867658921593076116   10.4335829320771775741  4.07818811026044132e+04
 33  3 0.2834808673758408282   -9.0820653905832244845 -9.36688536829638644e+05
 33  3 0.3739322271340718151    8.4020481067297367872  9.88092757268209569e+06
 33  3 0.4597533701205134271   -8.1256316730112221336 -6.59469938772159740e+07
 33  3 0.5409225454776765973    8.1481850568069624785  3.16398127078207910e+08
 33  3 0.6170424084825819611   -8.4427144337901154358 -1.16653356109942865e+09
 33  3 0.6876104770400991439    9.0329189261267437416  3.43790856074584866e+09
 33  3 0.7521067640185271630   -9.9945903711331443020 -8.29797948605869198e+09
 33  3 0.8100306346769530208   11.4805369631569451627  1.66398910164727116e+10
 33  3 0.8609196468293032201  -13.7857662603663495560 -2.78969273163287392e+10
 33  3 0.9043607542228084828   17.5121763150079701177  3.90188246594134293e+10
 33  3 0.9399977425553884824  -24.0384923586789582828 -4.49007964353679810e+10
 33  3 0.9675365413730384612   37.1826077513716271028  4.09847445018835297e+10
 33  3 0.9867493556556771184  -71.6641140926121522625 -2.69388416816179161e+10
 33  3 0.9974807645669503398  248.3050075574068671358  8.86027358783929634e+09
 33  5 0.2560056720425544219   -8.7983376569053977079 -4.52712361776770995e+04
 33  5 0.3561788599913313091    8.2464696710908462762  1.08626384003337170e+06
 33  5 0.4469924110800715944   -7.9973328083064663119 -1.15417195933378171e+07
 33  5 0.5313741550711890138    8.0271226367821419956  7.59125180448903888e+07
 33  5 0.6097945554349907260   -8.3207022974611870580 -3.53130110568653405e+08
 33  5 0.6821116545231812323    8.9042378303176388243  1.24484290927892685e+09
 33  5 0.7479841543196041886   -9.8533700218582342956 -3.46103481723784685e+09
 33  5 0.8070100554178285535   11.3191303752424570206  7.77014984878342247e+09
 33  5 0.8587853647517531552  -13.5925724985210347739 -1.42572527133077068e+10
 33  5 0.9029333616336966406   17.2672840519319592545  2.14178847080460510e+10
 33  5 0.9391210954003148537  -23.7028177796784724762 -2.60455787607870216e+10
 33  5 0.9670695887110125621   36.6638832980405382500  2.47633940062381325e+10
 33  5 0.9865607465836764289  -70.6649447079427517338 -1.67312350922068176e+10
 33  5 0.9974451102748089770  244.8441209072134938651  5.58654823070610332e+09
 33  7 0.3225079530487741097    7.8451093486308929315  4.75272178064199470e+04
 33  7 0.4250545211474987539   -7.7599492448331099936 -1.15086720173397660e+06
 33  7 0.5156130033212105168    7.8266474054286474527  1.20264875567748938e+07
 33  7 0.5980854979987247910   -8.1277083760140040880 -7.64386374955791384e+07
 33  7 0.6733421962650112391    8.7051570224608596504  3.38576004748292387e+08
 33  7 0.7414642546432673731   -9.6375011453097236824 -1.12062546320665693e+09
 33  7 0.8022601446867948516   11.0741489845368974443  2.88249212375958872e+09
 33  7 0.8554425589855952916  -13.3006449346157484825 -5.88606366531803799e+09
 33  7 0.9007040742602632211   16.8983065890521046981  9.61358852986199188e+09
 33  7 0.9377547262075495160  -23.1980298670674471850 -1.24643036185403500e+10
 33  7 0.9663428022838478348   35.8848100414686896897  1.24212018964350624e+10
 33  7 0.9862674524346355387  -69.1654699626915885347 -8.66192274131027412e+09
 33  7 0.9973896932078316624  239.6524184865199060823  2.94257242349311590e+09
 33  9 0.3870916539570365411   -7.2520514140831755512 -4.70823385230879139e+04
 33  9 0.4909741559280565992    7.5029671245495261900  1.11645497149822954e+06
 33  9 0.5805540765330765574   -7.8450548359438858625 -1.12079792515830807e+07
 33  9 0.6605147453871965668    8.4256453943957492214  6.74014758107204586e+07
 33  9 0.7320620134220205966   -9.3407915990328760358 -2.78449239163987517e+08
 33  9 0.7954738923919695281   10.7414055416400469056  8.46682731241642356e+08
 33  9 0.8506969879116367261  -12.9069717247804618410 -1.96618124436998820e+09
 33  9 0.8975533754656495056   16.4029873681056628243  3.54533491473028326e+09
 33  9 0.9358296446973571880  -22.5224001524084123105 -4.95436867628305244e+09
 33  9 0.9653210302923637132   34.8440662420779574404  5.21408351585120964e+09
 33  9 0.9858556854266707914  -67.1647310803474368868 -3.77117981323305750e+09
 33  9 0.9973119479011866018  232.7294065897758343908  1.30681494203483844e+09
 33 11 0.4501297871804603168    6.8882670337684750450  4.35732913510010840e+04
 33 11 0.5543519923166502217   -7.4251221445497739282 -9.83940054338850547e+05
 33 11 0.6421797140926397418    8.0447649735646429292  9.26647902328419499e+06
 33 11 0.7189466388373825234   -8.9517333560881322541 -5.15381848063140884e+07
 33 11 0.7861484239237512828   10.3136663677715230136  1.93941423892321080e+08
 33 11 0.8442396223647866682  -12.4065945398357868612 -5.27723116915601850e+08
 33 11 0.8932948052056266519   15.7777307745045494158  1.07211787009058893e+09
 33 11 0.9332396377324065906  -21.6732351914565768425 -1.63761519404464889e+09
 33 11 0.9639506331359255498   33.5396228468685038138  1.83751933503017950e+09
 33 11 0.9853045231283267258  -64.6612700256278714050 -1.38680539521154213e+09
 33 11 0.9972079926886339152  224.0743380849404786659  4.91777149704721153e+08
 33 13 0.5118033519222979777   -6.6938409301052210765 -3.71831594094119209e+04
 33 13 0.6153770274164412912    7.5111835183167148244  7.77682418433786370e+05
 33 13 0.7006296486215054520   -8.4471653081569861854 -6.69971991465637088e+06
 33 13 0.7734470348282076468    9.7779589220549709694  3.35899078172810972e+07
 33 13 0.8355792715745684607  -11.7912467337951643032 -1.11939572641334414e+08
 33 13 0.8876406506540857055   15.0168234663749746716  2.63614802838755548e+08
 33 13 0.9298240008621667663  -20.6463908539854976709 -4.48510688253596544e+08
 33 13 0.9621514912317172818   31.9684239090783250958  5.43306576354063153e+08
 33 13 0.9845829635331473373  -61.6529199655624822185 -4.31228741853642225e+08
 33 13 0.9970720997284898690  213.6861102407459611641  1.57126936394105405e+08
 33 15 0.5721874654637366664    6.6434989758819575911  2.88083617689275779e+04
 33 15 0.6740964335222647819   -7.7717085228461861846 -5.41927468277024687e+05
 33 15 0.7558833986696257279    9.1087068592464870420  4.15171353258709237e+06
 33 15 0.8239055540810434897  -11.0463666408574425759 -1.82011818487059250e+07
 33 15 0.8801372667495603874   14.1108905843708622996  5.18334952743485868e+07
 33 15 0.9253365675974188909  -19.4353739345363258906 -1.00880293595233187e+08
 33 15 0.9598031288813767548   30.1258227622519605404  1.34186925584638193e+08
 33 15 0.9836449131665729873  -58.1364465893309017019 -1.13179348622954756e+08
 33 15 0.9968958022983359646  201.5630925758298701567  4.26018087818280756e+07
 33 17 0.6312838399151294855   -6.7346287033608938088 -1.98956265442647928e+04
 33 17 0.7304442910526073307    8.2457712203962252318  3.25750012765561230e+05
 33 17 0.8077755068719187914  -10.1435689387621295054 -2.14598981062494963e+06
 33 17 0.8700333450605646224   13.0435400893165418523  7.91550709103800170e+06
 33 17 0.9193870677460644902  -18.0295715891549264143 -1.83388285508992113e+07
 33 17 0.9567196250713607686   28.0045410200633853037  2.74415780647717789e+07
 33 17 0.9824203742313721843  -54.1069126258850516820 -2.49508103023837060e+07
 33 17 0.9966663472180455896  187.7028283300646762655  9.77268912187679112e+06
 33 19 0.6890293827602824717    6.9860881998574333451  1.19746462555187536e+04
 33 19 0.7842401841465436174   -9.0168072859897652194 -1.64124639740765066e+05
 33 19 0.8559764776983583845   11.7829525726412498443  8.91052901367111946e+05
 33 19 0.9113202431608654619  -16.4104066516983984059 -2.62233005395595031e+06
 33 19 0.9526012545005184684   25.5926065626201832970  4.57826436571249273e+06
 33 19 0.9807991150588821760  -49.5564886972289500022 -4.58101851783555560e+06
 33 19 0.9963638834634559460  172.1014919785686458908  1.88618129819714744e+06
 33 21 0.7452884661417060741   -7.4463242278424717213 -6.10134482889502488e+03
 33 21 0.8351602773693144188   10.2554285267296361184  6.66364371635025891e+04
 33 21 0.8999330862343735138  -14.5417046265838951769 -2.81205466471050109e+05
 33 21 0.9469324355746887578   22.8688419485642100426  6.08127966237162822e+05
 33 21 0.9785981470490298095  -44.4720539170892124048 -6.91091896278618835e+05
 33 21 0.9959560189992984203  154.7528386326122245009  3.03634304177898564e+05
 33 23 0.7998259805172260872    8.2180030517614710561  2.52961613199950898e+03
 33 23 0.8826671136478508872  -12.3394586599454445519 -2.05766245542133183e+04
 33 23 0.9387364427052820037   19.7914727763137570093  6.16648474566892692e+04
 33 23 0.9754902846814660355  -38.8298313358801436834 -8.38667709675934602e+04
 33 23 0.9953863598761927278  135.6459916192101786692  4.02489319331180013e+04
 33 25 0.8522455258424634916   -9.5272785697373372216 -8.05113648626719510e+02
 33 25 0.9258536676572343138   16.2621656252132851250  4.39774317405033617e+03
 33 25 0.9708240383668343965  -32.5815202007679971530 -7.90477066706677579e+03
 33 25 0.9945475109052239748  114.7602314029064416445  4.31214114164315924e+03
 33 27 0.9018443321264183465   11.9540980749778036341  1.78792752791195142e+02
 33 27 0.9932066203721989783   92.0506392618370483660  3.63108226122854717e+02
 33 27 0.9630628936538964124  -25.6094670879923391738 -5.41900978914049801e+02
 33 29 0.9472137595823852951  -17.5081707738741343405 -2.29724560440266146e+01
 33 29 0.9907441508511074524   67.3978962047649758915  2.29724560440266146e+01
 33 31 0.9847319278346619020   40.3385748465499034410  1.00000000000000000e+00
 34  0 0.0686459200738931963   18.2443065016114829291  3.82564549583620101e+04
 34  0 0.1570421571286389206  -12.1612827035528159314 -8.06210519219056936e+05
 34  0 0.2447047672941968788   10.0034925930012033035  8.47153288729455881e+06
 34  0 0.3305192854457955631   -8.9594567087512668735 -5.86378532816909328e+07
 34  0 0.4137202199453812179    8.4513225786039285481  2.99488005804022968e+08
 34  0 0.4936139498198582332   -8.2862888875881353101 -1.19995251770536494e+09
 34  0 0.5695472923937588972    8.3952788430278033616  3.91591463364579105e+09
 34  0 0.6409039781839991345   -8.7689708274161901613 -1.06665527330163956e+10
 34  0 0.7071067811865475727    9.4426204013552688110  2.46485221923187523e+10
 34  0 0.7676210593436868512  -10.5027381714310514838 -4.88205122439947968e+10
 34  0 0.8219585644829903170   12.1158882473956417414  8.33205526436443787e+10
 34  0 0.8696811303824169004  -14.5993221809530666633 -1.22550603418749802e+11
 34  0 0.9104040749075903438   18.5973953966651848191  1.54358344665254303e+11
 34  0 0.9437992381584129342  -25.5837670852628065177 -1.63697231093728912e+11
 34  0 0.9695976365810164976   39.6369996505568238376  1.40622232468072754e+11
 34  0 0.9875918999690023181  -76.4787271829420234326 -8.87019525162896729e+10
 34  0 0.9976410865923719395  265.1471455666904262216  2.85226841892036209e+10
 34  2 0.1462653838107396687  -12.0995899578949028808 -5.24799933905030121e+04
 34  2 0.2382765500164764627    9.9680556815742100696  1.20151965125274053e+06
 34  2 0.3260583160282773396   -8.9294757825495647552 -1.29511095770130921e+07
 34  2 0.4104194402967993316    8.4234581696115977678  8.95902898362798840e+07
 34  2 0.4910954510590161970   -8.2591125247970520462 -4.50154461108403325e+08
 34  2 0.5676002841661015319    8.3678084955049616411  1.75370414540582037e+09
 34  2 0.6393962892318791891   -8.7403110158118373363 -5.50856519769488621e+09
 34  2 0.7059479044850351936    9.4117788563346582720  1.43022050219581242e+10
 34  2 0.7667444397471301354  -10.4684474128879596577 -3.11809846406652679e+10
 34  2 0.8213122365920711987   12.0763404516838317448  5.75939065450663757e+10
 34  2 0.8692223928635804953  -14.5516759537453310713 -9.03723415742687531e+10
 34  2 0.9100962809049369939   18.5367078443698360957  1.19917601722027878e+11
 34  2 0.9436097661328168851  -25.5002877587733713938 -1.32471354733510620e+11
 34  2 0.9694965509393842495   39.5076715224462589049  1.17315633972348679e+11
 34  2 0.9875510277350558752  -76.2291994420139076283 -7.55486306074556580e+10
 34  2 0.9976333559364709558  264.2820625740944819881  2.45711915879795876e+10
 34  4 0.2155502746982978224    9.7522580854888953894  6.02680766134276710e+04
 34  4 0.3115141321763096882   -8.8169433534445875722 -1.47507671357091703e+06
 34  4 0.3999783640480902847    8.3319190307253556682  1.62520398648033664e+07
 34  4 0.4832463347191855441   -8.1739040663480739823 -1.12117232568444520e+08
 34  4 0.5615832141051809723    8.2833772743509612724  5.52360143428702831e+08
 34  4 0.6347612679173100236   -8.6530867035897838235 -2.08149983518782997e+09
 34  4 0.7023975612698475368    9.3184212769736252113  6.24765544405192184e+09
 34  4 0.7640652531180629481  -10.3649830543296150864 -1.53137549590002975e+10
 34  4 0.8193402527279113334   11.9572568664155216567  3.11083824116944923e+10
 34  4 0.8678244890928655808  -14.4083991593954721111 -5.27179898485909271e+10
 34  4 0.9091591914761880666   18.3543798923929450950  7.43871709605746307e+10
 34  4 0.9430332888110452005  -25.2496398626795333087 -8.61999539843181305e+10
 34  4 0.9691891342067755488   39.1195229977828660139  7.90961941557750397e+10
 34  4 0.9874267661693570952  -75.4804954403304861899 -5.21763565027858963e+10
 34  4 0.9976098566054235617  261.6867509368116770929  1.71950720156988983e+10
 34  6 0.2814089793345701529   -8.4735635454582691750 -6.51090378238337435e+04
 34  6 0.3803288418722363673    8.1404843915892772799  1.64239297505511157e+06
 34  6 0.4690337699241704517   -8.0163560034271021948 -1.80852291608572379e+07
 34  6 0.5509047393900033951    8.1347630841429197091  1.22312484498334557e+08
 34  6 0.6266329646880653970   -8.5030615889891478787 -5.81996499437538385e+08
 34  6 0.6962189302169452532    9.1597994614569877569  2.09045752781755948e+09
 34  6 0.7594268317381721589  -10.1904309112145359251 -5.90382225542836094e+09
 34  6 0.8159386261935375195   11.7572339113771242580  1.34287719451531887e+10
 34  6 0.8654194451211834060  -14.1684240699724774970 -2.49085203913203392e+10
 34  6 0.9075500194994775560   18.0495794455486766594  3.77502860374624176e+10
 34  6 0.9420447127675684040  -24.8311681406225588375 -4.62281254982759857e+10
 34  6 0.9686624620759055615   38.4720433919859559069  4.41832375356330185e+10
 34  6 0.9872140109693546828  -74.2322401917469676391 -2.99592460951585464e+10
 34  6 0.9975696354094322205  257.3610163275642435110  1.00231531542798824e+10
 34  8 0.3451197840119140103    7.6887993256773503603  6.67786768783456646e+04
 34  8 0.4459933300245351728   -7.7444294654453980087 -1.68264748753003194e+06
 34  8 0.5343066593832845879    7.9044883430484009779  1.81011936765333004e+07
 34  8 0.6142805029213094237   -8.2810426314161915684 -1.17716540890078440e+08
 34  8 0.6869569512167338354    8.9303352409875742524  5.31261536807508588e+08
 34  8 0.7525355848125290237   -9.9410704511105532077 -1.78583240658164668e+09
 34  8 0.8109157604373687933   11.4736220259623689088  4.65299949071019745e+09
 34  8 0.8618834792938483425  -13.8297754293016907923 -9.60276027762957191e+09
 34  8 0.9051914881394139689   17.6207888153148282129  1.58196035594122200e+10
 34  8 0.9405989781439652031  -24.2436892512145298895 -2.06503012225582085e+10
 34  8 0.9678934179636804469   37.5643166898629274897  2.06839232868912430e+10
 34  8 0.9869036554796123406  -72.4837639936273632202 -1.44741616663751507e+10
 34  8 0.9975109940101060113  251.3045124740399103302  4.92649891534760571e+09
 34 10 0.4072145006667635125   -7.1909241591603043631 -6.46068401875466880e+04
 34 10 0.5090941569311684400    7.5464907968337184840  1.58159435644620890e+06
 34 10 0.5963234906716989858   -7.9672153488664978482 -1.62545112274998166e+07
 34 10 0.6738109386643558185    8.6193252607959696121  9.95871436420394480e+07
 34 10 0.7428970969041434058   -9.6102652426421695253 -4.17709763201824367e+08
 34 10 0.8039581365712620276   11.1019174064210535136  1.28609741612971926e+09
 34 10 0.8570179497388485945  -13.3892041182831551538 -3.01734145022965193e+09
 34 10 0.9019612443552280645   17.0655677880752030262  5.48597458664838886e+09
 34 10 0.9386254038534264099  -23.4853304607270700899 -7.71635257983494377e+09
 34 10 0.9668459698091943499   36.3949087572834883986  8.16051614740821266e+09
 34 10 0.9864815619655301626  -70.2340255048555803796 -5.92188376562626171e+09
 34 10 0.9974313013702698072  243.5167028643663229559  2.05584978877556324e+09
 34 12 0.4679518040075782981    6.8879269327406813517  5.83236685575528099e+04
 34 12 0.5699203272629351780   -7.5119839206075296190 -1.35107384672603221e+06
 34 12 0.6553344334592496878    8.2048409638721349069  1.29662586564064473e+07
 34 12 0.7296820087640333297   -9.1859232424237138304 -7.32004768433746845e+07
 34 12 0.7945635295959340150   10.6345022644373337073  2.78809424038936913e+08
 34 12 0.8505141191208390739  -12.8414796720431141352 -7.66142330836591721e+08
 34 12 0.8976729579486294464   16.3801182932808160331  1.56882454361332726e+09
 34 12 0.9360178335369697677  -22.5532436141315635325 -2.41117516988793468e+09
 34 12 0.9654665014795231759   34.9616722339788381646  2.71802175335570049e+09
 34 12 0.9859268160445107121  -67.4814807980711748314 -2.05778916629007173e+09
 34 12 0.9973266772233759792  233.9967961050485598662  7.30977914371770263e+08
 34 14 0.5274577369386784786   -6.7364681801248016413 -4.84872732166425340e+04
 34 14 0.6285965945392701926    7.6336885132234133522  1.03493819375968468e+06
 34 14 0.7114180435746986220   -8.6439508864821750223 -9.05049464523036778e+06
 34 14 0.7819049092560494962   10.0578555048766205005  4.59130447689703926e+07
 34 14 0.8418867224359781742  -12.1779763638133093906 -1.54453554794640213e+08
 34 14 0.8920425016196225076   15.5584745577310457065  3.66469126072195888e+08
 34 14 0.9326176169170176111  -21.4430992767479580152 -6.27152304694907188e+08
 34 14 0.9636759374079240104   33.2614133342576536734  7.63006352626874685e+08
 34 14 0.9852088251230409766  -64.2238647218619860269 -6.07392711630953908e+08
 34 14 0.9971914699361569268  222.7436392651247274443  2.21674091377147645e+08
 34 16 0.5857782094088547220    6.7196039099869393496  3.65571457223721445e+04
 34 16 0.6851350492745377219   -7.9271225167202699069 -6.98775549656979972e+05
 34 16 0.7645201612331898877    9.3454763116308079418  5.41620927266699169e+06
 34 16 0.8303395369039188179  -11.3835888286284454551 -2.39607956125843413e+07
 34 16 0.8846245752126233874   14.5909070345988762796  6.87216377458177805e+07
 34 16 0.9281832922083135262  -20.1481572421034726972 -1.34482399381598771e+08
 34 16 0.9613561688610895439   31.2893082141971135002  1.79607944516668558e+08
 34 16 0.9842824181634435288  -60.4578195012863162106 -1.51904560482775390e+08
 34 16 0.9970173839333493770  209.7555395898220922390  5.72641823457397670e+07
 34 18 0.6428989194144275610   -6.8396169117150114047 -2.45458829532586788e+04
 34 18 0.7394510146513071369    8.4353233110522474192  4.06863004506429599e+05
 34 18 0.8144584274954567160  -10.4289786280312384292 -2.70421278591623250e+06
 34 18 0.8746839075895477267   13.4604624285577401110  1.00419183440033011e+07
 34 18 0.9223333324318755411  -18.6574398977630231400 -2.33845501457301006e+07
 34 18 0.9583255856765533487   29.0378287415757228018  3.51230179825605229e+07
 34 18 0.9830792575702247404  -56.1782389095537766366 -3.20155571189905815e+07
 34 18 0.9967919722358966617  195.0299564054230643251  1.25570666025199220e+07
 34 20 0.6987486525952374405    7.1188750790829908865  1.43523538817629669e+04
 34 20 0.7913561241158425519   -9.2460784135926790128 -1.98523893404839473e+05
 34 20 0.8608987511105269386   12.1343059762365861332  1.08480073835545150e+06
 34 20 0.9144282286037045404  -16.9517713749767722220 -3.20775018631833931e+06
 34 20 0.9542919694860745317   26.4946176437970812856  5.61958131827830430e+06
 34 20 0.9814919479960939608  -51.3770428492228035111 -5.63584451492598280e+06
 34 20 0.9964959020461168215  178.5629421037985480325  2.32338418413364235e+06
 34 22 0.7531893388605716000   -7.6091452884438686155 -7.10013692192933104e+03
 34 22 0.8405274391664780964   10.5365293594055735582  7.80494632045610779e+04
 34 22 0.9032947106438354856  -14.9938627446905670126 -3.30832713861393509e+05
 34 22 0.9487531195984402199   23.6378428100599435879  7.17674931034974055e+05
 34 22 0.9793424029133153130  -46.0407064148035658491 -8.17249570518878405e+05
 34 22 0.9960976639136965849  160.3480602524244318374  3.59458027062666137e+05
 34 24 0.8059886384966212791    8.4174490513003217274  2.85679821160879010e+03
 34 24 0.8864378194488106155  -12.6972212039126812755 -2.33365871484680611e+04
 34 24 0.9407579975904606373   20.4244730506750009624  7.01289688085624075e+04
 34 24 0.9763123684612434738  -40.1447373112312959620 -9.55464044339111424e+04
 34 24 0.9955424342424213924  140.3741079482049087801  4.58972245622080009e+04
 34 26 0.8567592923135496363   -9.7776983252470071051 -8.82116310209332482e+02
 34 26 0.9282037670988760869   16.7532861886420185726  4.82984197147770192e+03
 34 26 0.9717682595955818847  -33.6394031438769545161 -8.69379768053690532e+03
 34 26 0.9947258396796059277  118.6197518787260207773  4.74607201926853577e+03
 34 28 0.9048180076738420174   12.2881595298519190607  1.90010998737071503e+02
 34 28 0.9934216073349725340   95.0387523136858050066  3.86436894349194347e+02
 34 28 0.9642157438645138079  -26.4036061276503382089 -5.76447893086265935e+02
 34 30 0.9487976718605874993  -18.0201695843318923096 -2.36798278944621146e+01
 34 30 0.9910277085169715283   69.5083001146087298139  2.36798278944621146e+01
 34 32 0.9851843661437780231   41.5515079560121591840  1.00000000000000000e+00
 35  1 0.1062353960210825760   14.6371176382876129196  6.53693841961411090e+04
 35  1 0.1936460745190822508  -11.1536595972493852713 -1.47343681229242473e+06
 35  1 0.2788493597046649008    9.6160198429256755759  1.61180032330741063e+07
 35  1 0.3617097461122472657   -8.8334597727553116897 -1.14903582982701838e+08
 35  1 0.4417198450092926221    8.4707775614657769836  6.01023926538068056e+08
 35  1 0.5183155865550915786   -8.4041937532995110161 -2.45725589178231192e+09
 35  1 0.5909343800682252956    8.5919219292182873460  8.16054048990116215e+09
 35  1 0.6590341668785963947   -9.0386846381138319373 -2.25711198662512474e+10
 35  1 0.7221027649489513145    9.7894362109469810207  5.28610296749420471e+10
 35  1 0.7796639438103473152  -10.9400660706773127373 -1.05929324805913559e+11
 35  1 0.8312820714100623842   12.6694128228447748796  1.82617549648106079e+11
 35  1 0.8765659554322354774  -15.3146912984644547606 -2.70911234476295990e+11
 35  1 0.9151721130868573084   19.5583948695120071193  3.43664057536683167e+11
 35  1 0.9468075660158208340  -26.9594404506240792330 -3.66545724721282532e+11
 35  1 0.9712322231222159097   41.8304232915701490469  3.16247991976666992e+11
 35  1 0.9882610514819581971  -80.7924544499079360094 -2.00081859524551117e+11
 35  1 0.9977685134499948427  280.2581305457791813751  6.44445196804169464e+10
 35  3 0.1764804919554639751  -11.0132266714029061205 -7.90982360573301557e+04
 35  3 0.2680996316634981502    9.5443581942109414484  1.94624957218857738e+06
 35  3 0.3540593417565725542   -8.7750714947121970511 -2.19979855791015290e+07
 35  3 0.4359739803416539661    8.4168375716573482492  1.57645683851724625e+08
 35  3 0.5138895215467430555   -8.3514607164294716313 -8.14635118303184986e+08
 35  3 0.5874907907154319764    8.5383810845750414131  3.24775297259582233e+09
 35  3 0.6563558242118768815   -8.9825641733972645397 -1.04012581087002983e+10
 35  3 0.7200376712876516150    9.7287818232492497827  2.74532922757363129e+10
 35  3 0.7780983515829591468  -10.8723702838953979466 -6.06954525468453064e+10
 35  3 0.8301259138723778852   12.5910819854360322978  1.13445238660515808e+11
 35  3 0.8757444077587027698  -15.2200591430990677111 -1.79784284477203278e+11
 35  3 0.9146204264744918211   19.4375871157606177064  2.40511069663742950e+11
 35  3 0.9464677560650923693  -26.7929628186182284821 -2.67415631581206543e+11
 35  3 0.9710508560116993815   41.5721625807524546303  2.37981722160809082e+11
 35  3 0.9881876995875731318  -80.2936999845100274342 -1.53769636247389801e+11
 35  3 0.9977546376050581145  278.5281235754388831083  5.01043074966397171e+10
 35  5 0.2419859841439664372    9.2619300231534857915  8.77939915588129224e+04
 35  5 0.3370779614211750208   -8.6264428212636730109 -2.27489910153487138e+06
 35  5 0.4236640225432891649    8.2969763862022816170  2.60860310670755319e+07
 35  5 0.5045765352138396054   -8.2401802406083604069 -1.85595421124617696e+08
 35  5 0.5803207854693540613    8.4279962318913614894  9.37444182405368805e+08
 35  5 0.6508162149551319775   -8.8682353948800489718 -3.60640255086373472e+09
 35  5 0.7157855381540479955    9.6060488937307546564  1.10141090164365864e+10
 35  5 0.7748848076054906109  -10.7359512750060037689 -2.73947177006534996e+10
 35  5 0.8277581214293349143   12.4336476290942883338  5.63383882011771164e+10
 35  5 0.8740646603587362007  -15.0301960398939762342 -9.64569625031265564e+10
 35  5 0.9134938041368112494   19.1954985457516862368  1.37248769015896301e+11
 35  5 0.9457744260557947591  -26.4596312995344788987 -1.60102944911919556e+11
 35  5 0.9706810334549135222   41.0553458485160334135  1.47644478773897308e+11
 35  5 0.9880381894563591283  -79.2959732130382093374 -9.77283779638605042e+10
 35  5 0.9977263611677266164  275.0679964688425229724  3.22679129357786713e+10
 35  7 0.3049579857481487521   -8.2291477012539555602 -9.26703866493886890e+04
 35  7 0.4025560571701416457    8.0712042851089780271  2.44590105284795910e+06
 35  7 0.4892432096848036704   -8.0541972540188755403 -2.78288972669597007e+07
 35  7 0.5687671712604102092    8.2524697924228362922  1.93119025265083879e+08
 35  7 0.6420046070597368315   -8.6907631156340858780 -9.38440400680679321e+08
 35  7 0.7090785359713803748    9.4179997845500871279  3.43021590003332806e+09
 35  7 0.7698450987191048922  -10.5285334522916098621 -9.83044567194812584e+09
 35  7 0.8240598841982663680   12.1954289426200652713  2.26358684157501144e+10
 35  7 0.8714487915387980621  -14.7438158633974225609 -4.24152562202197189e+10
 35  7 0.9117430760393295808   18.8311222189216493916  6.48173397986449738e+10
 35  7 0.9446986872938303303  -25.9586501202627992768 -7.98954009448193207e+10
 35  7 0.9701078576397778042   40.2793512682286447557  7.67380250377483826e+10
 35  7 0.9878066325648289236  -77.7988167334992795077 -5.22090488431152954e+10
 35  7 0.9976825840223879638  269.8775119630947187943  1.74994995699420319e+10
 35  9 0.3661769877922798622    7.5727179379472087106  9.29654843660093175e+04
 35  9 0.4653651910115245705   -7.7489461479489820661 -2.42914886343838973e+06
 35  9 0.5515340190206149407    7.9930632051618930589  2.68382360558788180e+07
 35  9 0.6291644637602604728   -8.4402099963152110718 -1.78272150883189797e+08
 35  9 0.6994436820141456401    9.1585653994078928264  8.18635670603883862e+08
 35  9 0.7626730659869060958  -10.2460471606699385916 -2.79175476249455643e+09
 35  9 0.8188308927376878321   11.8735148664449408074  7.36156969988278484e+09
 35  9 0.8677671388817600473  -14.3587404621034444574 -1.53436539612794914e+10
 35  9 0.9092871765715992982   18.3427795838114562343  2.54810944064074745e+10
 35  9 0.9431932208671982565  -25.2887074570724372791 -3.34736083890095558e+10
 35  9 0.9693070351869349510   39.2431615927306225444  3.36879802258611832e+10
 35  9 0.9874834541251343856  -75.8014859469186745855 -2.36508469156842613e+10
 35  9 0.9976215200775256919  262.9562848115106135083  8.06435412391892242e+09
 35 11 0.4260043417604253979   -7.1520442774157046983 -8.78920722956217651e+04
 35 11 0.5259143400678744085    7.6016531657283747947  2.21560351521340199e+06
 35 11 0.6109071816293221158   -8.0957285481938434657 -2.32692115810243152e+07
 35 11 0.6860742795418977025    8.8164334218516202668  1.45043777824377596e+08
 35 11 0.7528698943755955941   -9.8814551506484722410 -6.17006238578690290e+08
 35 11 0.8117544827302246579   11.4631170229835532837  1.92189700053552389e+09
 35 11 0.8628188937392079483  -13.8715079670959973157 -4.55217606362868500e+09
 35 11 0.9060023387271171069   17.7278660396371812169  8.34058986385585117e+09
 35 11 0.9411864961795636253  -24.4478015838647309010 -1.18029214145438824e+10
 35 11 0.9682420896297513346   37.9452422528589039530  1.25391361391096878e+10
 35 11 0.9870543392355562995  -73.3028657559889040840 -9.12757679783475685e+09
 35 11 0.9975405050543690866  254.3037402678445175752  3.17415523339867973e+09
 35 13 0.4846229771165133648    6.9006700582777131814  7.74377948793349060e+04
 35 13 0.5844062890608212602   -7.6058607131417241831 -1.83670919526062440e+06
 35 13 0.6675321365009712071    8.3687414534242243747  1.79376181120632440e+07
 35 13 0.7396110389362438031   -9.4221162174054846616 -1.02679245684042394e+08
 35 13 0.8023313436772452345   10.9562578337312483967  3.95509306240531683e+08
 35 13 0.8562971077455896474  -13.2766340258821067266 -1.09679902547003031e+09
 35 13 0.9017033138122095837   16.9823953003685979013  2.26247167666143322e+09
 35 13 0.9385729760084368101  -23.4329409217876900584 -3.49734157492539454e+09
 35 13 0.9668597195093394658   36.3833364397523624234  3.95939910807803011e+09
 35 13 0.9864984969724067687  -70.3013328822916321315 -3.00641275659338713e+09
 35 13 0.9974356816777626422  243.9190460778160911559  1.06967416498117757e+09
 35 15 0.5421201578682448563   -6.7870891005055460354 -6.27551573150346230e+04
 35 15 0.6409194313890483885    7.7605030980419789088  1.36501344849467697e+06
 35 15 0.7214426054511356989   -8.8430387011118263274 -1.21042980713066161e+07
 35 15 0.7897454985140478501   10.3388886446655128282  6.20809190305514410e+07
 35 15 0.8477233292676029652  -12.5651484818392429332 -2.10680350888428271e+08
 35 15 0.8961101160531590448   16.1001601871606894179  5.03376776783555925e+08
 35 15 0.9351963898308696121  -22.2396193250591345247 -8.66140218309666276e+08
 35 15 0.9650820608629185893   34.5541192259797043107  1.05803004650003648e+09
 35 15 0.9857858103168140040  -66.7945287884174803139 -8.44561367914188266e+08
 35 15 0.9973014868750690320  231.8010016733029772240  3.08696234578266025e+08
 35 17 0.5985204319444386023    6.8007004188959401247  4.60739907716489543e+04
 35 17 0.6954399776258626265   -8.0851947618104418325 -8.93901291410384118e+05
 35 17 0.7725595605370048080    9.5836062365545142683  7.00443211078451853e+06
 35 17 0.8363157842416790722  -11.7214155835600131184 -3.12496384372381233e+07
 35 17 0.8887859590448555780   15.0710856516507387681  9.02214776217218488e+07
 35 17 0.9308200749375644678  -20.8608564153811180120 -1.77458794489620358e+08
 35 17 0.9627934189510459762   32.4525947851627307728  2.37900585101616681e+08
 35 17 0.9848720488302816767  -62.7789760169423018965 -2.01720074183190703e+08
 35 17 0.9971297995674914816  217.9478539811858297526  7.61498395765648782e+07
 35 19 0.6537976524727969752   -6.9477480058432687926 -3.00988378493196942e+04
 35 19 0.7478695552988015027    8.6264967707956294873  5.04672383093577926e+05
 35 19 0.8206886985184599359  -10.7151584139668649698 -3.38217931783668697e+06
 35 19 0.8790113091121598554   13.8776657816179493921  1.26387236982690338e+07
 35 19 0.9250710698150301781  -19.2853156315308602586 -2.95724855906952806e+07
 35 19 0.9598164020076456193   30.0709894252160978567  4.45726210457364470e+07
 35 19 0.9836904982967135114  -58.2494023448779998375 -4.07247638392133564e+07
 35 19 0.9969084720639825870  202.3569799245472040639  1.59935104584955871e+07
 35 21 0.7078747997316179319    7.2536313814468025285  1.71111332059931774e+04
 35 21 0.7980146647099792823   -9.4763092456277728814 -2.38721875595341728e+05
 35 21 0.8654940475803494238   12.4860602678415428812  1.31236773473898089e+06
 35 21 0.9173250414964759791  -17.4932279856934584927 -3.89797219452401157e+06
 35 21 0.9558660116265502715   27.3965643170217347802  6.85070352034809627e+06
 35 21 0.9821364879511852441  -53.1974793428789354266 -6.88524431576076802e+06
 35 21 0.9966186690561623651  185.0243109953802047585  2.84175599758705171e+06
 35 23 0.7606126162834703219   -7.7731761204146323507 -8.22559703156051000e+03
 35 23 0.8455546800686665199   10.8181662823636113302  9.09728432865502255e+04
 35 23 0.9064371728759271774  -15.4461965890858152761 -3.87217621751209430e+05
 35 23 0.9504528164144790958   24.4068361418652592931  8.42435819977756822e+05
 35 23 0.9800366015422823374  -47.6092801165970200827 -9.61154686346889008e+05
 35 23 0.9962297212133833790  165.9432201621408751180  4.23189241865351913e+05
 35 25 0.8117820706413123588    8.6176085290669739436  3.21471433113696821e+03
 35 25 0.8899731242473365445  -13.0552524319885847603 -2.63649026160174508e+04
 35 25 0.9426502077824555625   21.0575209598385164611  7.94344184758023621e+04
 35 25 0.9770810617842056178  -41.4595989349216580422 -1.08403299722183860e+05
 35 25 0.9956882936378063098  145.1021790702078249069  5.21190695312619719e+04
 35 27 0.8610049625828526398  -10.0285085334457892969 -9.63873609441595363e+02
 35 27 0.9304092808449642149   17.2445140810081021243  5.28931701428500037e+03
 35 27 0.9726532477033755786  -34.6972739328218864330 -9.53357527820274845e+03
 35 27 0.9948928721799527031  122.4792413154670640552  5.20813187335934253e+03
 35 29 0.9076166329585656500   12.6224062763392730346  2.01570043643877995e+02
 35 29 0.9936234035688231714   98.0268468619631363481  4.10490503127473005e+02
 35 29 0.9652987736003847408  -27.1977663482608669199 -6.12060546771351028e+02
 35 31 0.9502892628482209059  -18.5322322723483736695 -2.43871837287376643e+01
 35 31 0.9912944076457158582   71.6186974377110630030  2.43871837287376643e+01
 35 33 0.9856107606091623063   42.7644485134426588502  1.00000000000000000e+00
 36  0 0.0649416337147020600  -19.2785749665340020442 -7.45612772523590393e+04
 36  0 0.1486204064531554125   12.8278348454397903566  1.66489468966180529e+06
 36  0 0.2317299435792062878  -10.5174508677119611377 -1.85702722987017259e+07
 36  0 0.3132850467445557063    9.3743506447026536677  1.36691443055036515e+08
 36  0 0.3926276588191710548   -8.7848448631033146938 -7.43969722579607964e+08
 36  0 0.4691637075297131476    8.5402515931742897237  3.18435153807832718e+09
 36  0 0.5423323881795910628   -8.5596748881569855172 -1.11340147693789005e+10
 36  0 0.6116019025103235363    8.8204321105681309234  3.26109418810034065e+10
 36  0 0.6764706153848313308   -9.3382163683033798662 -8.13929955267209473e+10
 36  0 0.7364696236239941518   10.1664618354064639760  1.75115067732314362e+11
 36  0 0.7911656671303126664  -11.4100741454405056885 -3.27081497511112793e+11
 36  0 0.8401640201362001736   13.2603750427522069089  5.31995545088015320e+11
 36  0 0.8831112135722055667  -16.0753950649144350393 -7.52415632479972534e+11
 36  0 0.9196975163227182337   20.5777657798620943197  9.18406448655677368e+11
 36  0 0.9496591385788174522  -28.4164145416200319971 -9.50412447976533325e+11
 36  0 0.9727801566894638263   44.1512535887254600198  8.01722341102987671e+11
 36  0 0.9888943193211794380  -85.3541805636500470200 -4.99511570033107849e+11
 36  0 0.9978890640800035516  296.2333718715111672282  1.59537720517160706e+11
 36  2 0.1384055856986539379   12.7672370389995766260  1.01999176748761543e+05
 36  2 0.2256168952083496548  -10.4838242271484460844 -2.48757043653509906e+06
 36  2 0.3090219679661485030    9.3462066595000781177  2.85794585837081671e+07
 36  2 0.3894520693102674902   -8.7588987785800362929 -2.11118560443321735e+08
 36  2 0.4667192913505706642    8.5151739623188600348  1.13565823934876132e+09
 36  2 0.5404211307997813796   -8.5346035992629687428 -4.75148282988379288e+09
 36  2 0.6101003699828296822    8.7946297024898694161  1.60905723806914139e+10
 36  2 0.6752949888082424579   -9.3109184444730122010 -4.52550160410402603e+10
 36  2 0.7355589348563315033   10.1367552409036090211  1.07523522656241653e+11
 36  2 0.7904729333501445687  -11.3767426015549357743 -2.18154833554553040e+11
 36  2 0.8396511976421974222   13.2216451999901689618  3.80091783693269043e+11
 36  2 0.8827461553628248581  -16.0284490352045310146 -5.68917959868032471e+11
 36  2 0.9194520497198939157   20.5176762597262865029  7.27038473922356934e+11
 36  2 0.9495078004784682779  -28.3334401251056320348 -7.80024399999163574e+11
 36  2 0.9726993292754011478   44.0223394615800174279  6.75995205742569214e+11
 36  2 0.9888616155398942675  -85.1049673087227915858 -4.28997165170048523e+11
 36  2 0.9978828761500566635  295.3684548509135652239  1.38410565501363922e+11
 36  4 0.2040245358966880362  -10.2684517741918401867 -1.16845496196822322e+05
 36  4 0.2951352567343377142    9.2384024395103487848  3.06784280515550775e+06
 36  4 0.3794158366365065760   -8.6729325205846006241 -3.62432556055846289e+07
 36  4 0.4591077952029009590    8.4362196140207572626  2.68607385842589378e+08
 36  4 0.5345198199422631635   -8.4573680153773693746 -1.42594688812719274e+09
 36  4 0.6054884550324028947    8.7159885773919683061  5.81307708434786892e+09
 36  4 0.6716966504188222054   -9.2282059892264900469 -1.89696796647113037e+10
 36  4 0.7327782451956055265   10.0470575591502253587  5.08730576841145401e+10
 36  4 0.7883614049423857129  -11.2763205314477747976 -1.14007087758238556e+11
 36  4 0.8380900379387837829   13.1051282151780430496  2.15545561346112823e+11
 36  4 0.8816358695783641508  -15.8873536367904470978 -3.44880343605511841e+11
 36  4 0.9187060087819899357   20.3372022909187037953  4.65016054614767090e+11
 36  4 0.9490480768171627446  -28.0843522386787931566 -5.20277553923452026e+11
 36  4 0.9724538865154943590   43.6354671494228298911  4.65200486023678528e+11
 36  4 0.9887623298613316125  -84.3572313506339668265 -3.01558502544179626e+11
 36  4 0.9978640925525555927  292.7736537213003771285  9.84355625036536865e+10
 36  6 0.2664461068417456335    8.8965983927433782696  1.26444420750421865e+05
 36  6 0.3605630096764998460   -8.4897163380309930147 -3.44928665597479977e+06
 36  6 0.4453506670894561426    8.2888638992850403042  4.10287906543367803e+07
 36  6 0.5240659710437812757   -8.3207212261553475940 -3.00381988559694469e+08
 36  6 0.5974156412099485003    8.5803021759611706187  1.55300240387777734e+09
 36  6 0.6654462626698282035   -9.0873748578888946525 -6.09156588018117714e+09
 36  6 0.7279733242326245080    9.8954994763586068274  1.89104251512966995e+10
 36  6 0.7847262253014870570  -11.1074449870860902934 -4.76885930732855301e+10
 36  6 0.8354095543714215033   12.9097904204501983116  9.92201481706979828e+10
 36  6 0.8797332801010488978  -15.6513024683767092426 -1.71528036826347290e+11
 36  6 0.9174294479069990960   20.0357034618990716979  2.46008270620940277e+11
 36  6 0.9482622720835497399  -27.6686394880947261754 -2.88780489192066650e+11
 36  6 0.9720346662620275024   42.9902341015151279180  2.67570986239698273e+11
 36  6 0.9885928314696103003  -83.1106751594470978262 -1.77684060262927826e+11
 36  6 0.9978320340319932757  288.4488137561850180646  5.87725886884380722e+10
 36  8 0.3268849595457949397   -8.0431085849432903956 -1.30670451541187314e+05
 36  8 0.4231136055972138932    8.0301454424306104585  3.59397914169283677e+06
 36  8 0.5078638325598532344   -8.1070362906799893210 -4.21395170880206898e+07
 36  8 0.5851829004255201250    8.3784093327740514212  2.99475976283229649e+08
 36  8 0.6561040347859031785   -8.8829239629691816305 -1.48398721849886727e+09
 36  8 0.7208558801341579114    9.6784436311154546928  5.51347062351713848e+09
 36  8 0.7793747769480093845  -10.8675427697732072119 -1.60184356877710781e+10
 36  8 0.8314809278208422638   12.6337209916884543048  3.73099376851617432e+10
 36  8 0.8769536974807041751  -15.3188270103318142645 -7.05805559668620911e+10
 36  8 0.9155688302497423381   19.6120260011860025884  1.08699453372964325e+11
 36  8 0.9471188905110968781  -27.0853875708791633770 -1.34811555206452789e+11
 36  8 0.9714254111862128394   42.0859244223294908238  1.30083594490660767e+11
 36  8 0.9883466906077543745  -81.3647714151483825162 -8.87830905179727020e+10
 36  8 0.9977854989718898393  282.3936612216216417437  2.98103686573681984e+10
 36 10 0.3858509669102193618    7.4876992928152175111  1.28309569097682426e+05
 36 10 0.4833548168261668221   -7.7695261950733200962 -3.46635363327941159e+06
 36 10 0.5674725260883557443    8.0904600975634437532  3.92520638632579669e+07
 36 10 0.6428983275861368529   -8.6042613386238411266 -2.65896883379709125e+08
 36 10 0.7109421928809017688    9.3893902038860623804  1.24085607783389187e+09
 36 10 0.7719932647703404704  -10.5522383935842896108 -4.28874667826869535e+09
 36 10 0.8260984986465880198   12.2737799273776424513  1.14359642931071415e+10
 36 10 0.8731638200438313069  -14.8875714476964180477 -2.40569521983948021e+10
 36 10 0.9130407324788243351   19.0643504159570369438  4.02522477114876099e+10
 36 10 0.9455692019313569618  -26.3331720068353227759 -5.31922901458485031e+10
 36 10 0.9706010908306709206   40.9214320364529839935  5.37716240498886948e+10
 36 10 0.9880140387985989481  -79.1187097608248990355 -3.78656150484947586e+10
 36 10 0.9977226461811213865  274.6077766401463691182  1.29328948022700596e+10
 36 12 0.4435975846941256906   -7.1310479710852474611 -1.18599768849148182e+05
 36 12 0.5415773962907516337    7.6664242272983651461  3.07170755245476682e+06
 36 12 0.6244398061423315216   -8.2295825221039233810 -3.29144614557059892e+07
 36 12 0.6974245546984011446    9.0164642265080559014  2.08476122428114086e+08
 36 12 0.7620818937494024947  -10.1541257416558323712 -8.98540909498383403e+08
 36 12 0.8189447909968056161   11.8249179818740017822  2.82926278462891865e+09
 36 12 0.8681622316084098845  -14.3538795200664228702 -6.76114140154737759e+09
 36 12 0.9097209713667394615   18.3899222773004566989  1.24773232255574055e+10
 36 12 0.9435414184492670886  -25.4098737115983190904 -1.77571477986616364e+10
 36 12 0.9695250919104511089   39.4951311082703284683  1.89449388890735092e+10
 36 12 0.9875805061117086669  -76.3713081262214927847 -1.38305015554999790e+10
 36 12 0.9976408010134883986  265.0905505606887118120  4.81729199719153023e+09
 36 14 0.5002556501157543467    6.9242354154351515305  1.02032247286055295e+05
 36 14 0.5979230036727780639   -7.7056565427293035597 -2.47365858887641598e+06
 36 14 0.6788765663960123486    8.5359136859437167999  2.45537104507230930e+07
 36 14 0.7488232455893375494   -9.6600413815093659764 -1.42375698176019371e+08
 36 14 0.8095249585760054822   11.2788165047811173025  5.54186765217612505e+08
 36 14 0.8616447990068767382  -13.7120270414285876370 -1.54997940604969716e+09
 36 14 0.9054260332447007231   17.5845780861966680675  3.21927972213478661e+09
 36 14 0.9409310087430783343  -24.3123664381091337816 -5.00319110327725410e+09
 36 14 0.9681446281408726540   37.8046622781456704843  5.68697379736495972e+09
 36 14 0.9870255046015375955  -73.1208689897602397423 -4.32999748685875797e+09
 36 14 0.9975361440679495484  253.8411125282090949895  1.54292132553523612e+09
 36 16 0.5558844023075769636   -6.8444655791351056706 -8.06474898024800787e+04
 36 16 0.6524359518534417202    7.8910157751165170836  1.78532195962717477e+06
 36 16 0.7307832111695478083   -9.0441233890481509405 -1.60380955877383761e+07
 36 16 0.7970349520655989339   10.6209161035885539803  8.31008217412616462e+07
 36 16 0.8531404428259556916  -12.9527110637679356842 -2.84328555411767066e+08
 36 16 0.8998804225859620143   16.6418779799120386542  6.83781713359688044e+08
 36 16 0.9375842857548476461  -23.0359741194956022525 -1.18253892048350406e+09
 36 16 0.9663831518429877310   35.8465747710026860773  1.44998636335709786e+09
 36 16 0.9863194341022905043  -69.3649443306022561728 -1.16040693475382876e+09
 36 16 0.9974032085340118758  240.8582163662832726914  4.24738933308965921e+08
 36 18 0.6104925297734985490    6.8860864183004810712  5.76945866721820566e+04
 36 18 0.7050831679260269880   -8.2455789471474165708 -1.13503869083382608e+06
 36 18 0.7800622681411213399    9.8229295090547985581  8.98479814553982764e+06
 36 18 0.8418819045899398334  -12.0597763845514460712 -4.04022640820957348e+07
 36 18 0.8926558982477679205   15.5514088686516611659  1.17369429583149314e+08
 36 18 0.9332694005581382291  -21.5734817103235378966 -2.31960106508915037e+08
 36 18 0.9641273885082488615   33.6157049485114072240  3.12062957960921705e+08
 36 18 0.9854190068793267088  -65.0999400390329441279 -2.65235644064380229e+08
 36 18 0.9972340481849014671  226.1400502489190671440  1.00258173069941774e+08
 36 20 0.6640450703092898310   -7.0586163451533074920 -3.66961636734694766e+04
 36 20 0.7557563090270389417    8.8190959424237895803  6.21945787430667784e+05
 36 20 0.8265111683200455639  -11.0020200168219854930 -4.20052636953963805e+06
 36 20 0.8830482878362964083   14.2951194464765780623  1.57894054811689295e+07
 36 20 0.9276217371895483232  -19.9131984999348183862 -3.71098808113499731e+07
 36 20 0.9612040513514686912   31.1040369765730417839  5.61164198777839020e+07
 36 20 0.9842590871695916510  -60.3204202979384760397 -5.13849483204947188e+07
 36 20 0.9970168062077229276  209.6839099184134909137  2.02042805186742991e+07
 36 22 0.7164609146994304067    7.3901218777876955812  2.02983697182669712e+04
 36 22 0.8042588316243735047   -9.7073917164840874960 -2.85474652848307509e+05
 36 22 0.8697940603221996358   12.8381722928157895325  1.57831161702087382e+06
 36 22 0.9200315640542362505  -18.0347671076276370172 -4.70746526646911912e+06
 36 22 0.9573350753687874803   28.2984534647080252512  8.29829374765553698e+06
 36 22 0.9827376174803370557  -55.0178103110991969515 -8.35686701258010045e+06
 36 22 0.9967331241515896556  191.4856069346634797057  3.45290319750284962e+06
 36 24 0.7676005434544577177   -7.9382820577735726530 -9.48940803904673521e+03
 36 24 0.8502734369512795487   11.1002826126264420026  1.05551592765092530e+05
 36 24 0.9093812890230036361  -15.8986883096705415852 -4.51026891256213596e+05
 36 24 0.9520432164670961095   25.1758228383646418536  9.83940234669147409e+05
 36 24 0.9806856318429197916  -49.1777828942757722075 -1.12461376103248191e+06
 36 24 0.9963531325560124330  171.5383244480880193805  4.95638232893502223e+05
 36 26 0.8172385957980647930    8.8184070202599986743  3.60523084042971232e+03
 36 26 0.8932944580494661668  -13.4135255210792152525 -2.96784087993464673e+04
 36 26 0.9444251195895422279   21.6906119391319158751  8.96351080234781984e+04
 36 26 0.9778014051966447129  -42.7744205118043367975 -1.22513909308238362e+05
 36 26 0.9958249092061410845  149.8302093039867486368  5.89519792436769276e+04
 36 28 0.8650057762959617591  -10.2796707841043737375 -1.05052792067938617e+03
 36 28 0.9324831701598048639   17.7358391370862058523  5.77700838959088560e+03
 36 28 0.9734844098221663300  -35.7551337301929876844 -1.04256833332467595e+04
 36 28 0.9950496488779266846  126.3387025889214498875  5.69920286433525962e+03
 36 30 0.9102552374511989619   12.9568210508693653082  2.13469891667354887e+02
 36 30 0.9938131870142169477  101.0149245718176729270  4.35269056871257362e+02
 36 30 0.9663181422333467774  -27.9919458430847036823 -6.48738948538612249e+02
 36 32 0.9516963786244139190  -19.0443531751670391827 -2.50945249567137019e+01
 36 32 0.9915457083776143543   73.7290887519446016540  2.50945249567137019e+01
 36 34 0.9860132971832693549   43.9773958881391919817  1.00000000000000000e+00
 37  1 0.1006635574446028830  -15.4352973016098875547 -1.27369166075860630e+05
 37  1 0.1835735494410005164   11.7347494684937316833  3.04335320480659604e+06
 37  1 0.2645356503390550174  -10.0795895134058248743 -3.53315033077607006e+07
 37  1 0.3434824226040116280    9.2112170798990131715  2.67772254112236321e+08
 37  1 0.4199911549367801311   -8.7725519176605182281 -1.49219522229327822e+09
 37  1 0.4935816108748879993    8.6276504426965239247  6.51610052472268581e+09
 37  1 0.5637703086243088801   -8.7239884184331266681 -2.31836023151029282e+10
 37  1 0.6300878029609586761    9.0529141458441326762  6.89513747567673645e+10
 37  1 0.6920868291834658681   -9.6389965676785358539 -1.74435770568131805e+11
 37  1 0.7493474166071848463   10.5431778893263903285  3.79788287617439941e+11
 37  1 0.8014807234259382351  -11.8788890301495637658 -7.16801392716861328e+11
 37  1 0.8481321889539555903   13.8496707687957609778  1.17643758675366577e+12
 37  1 0.8889842295626829705  -16.8342208968080022657 -1.67670674192210522e+12
 37  1 0.9237585703647799296   21.5952240149585712459  2.05974193642030469e+12
 37  1 0.9522182544309130137  -29.8715705264655468909 -2.14251235037352466e+12
 37  1 0.9741693684427310540   46.4704692583613052648  1.81440363283108350e+12
 37  1 0.9894626580150630568  -89.9146163597161489633 -1.13351450749169556e+12
 37  1 0.9979972548139260935  312.2079139771959717109  3.62572284970887390e+11
 37  3 0.1672645726662918275   11.5947486075488175317  1.53555115244629153e+05
 37  3 0.2542840040680841573  -10.0109713971322378256 -4.02982144335235609e+06
 37  3 0.3361477672770145642    9.1562169373940989203  4.85748420759696290e+07
 37  3 0.4144434588681029097   -8.7222709565899751993 -3.71850642616966367e+08
 37  3 0.4892691154405194309    8.5789907140512529082  2.05769227041064501e+09
 37  3 0.5603760028787136971   -8.6751531800532593053 -8.81249480648462296e+09
 37  3 0.6274087994940832358    9.0024370739971697475  3.04362688514921837e+10
 37  3 0.6899823764078613086   -9.5853733768198292609 -8.70536721798678894e+10
 37  3 0.7477133234829798081   10.4846064792348787620  2.09839842895210205e+11
 37  3 0.8002355426171740005  -11.8129570313106153634 -4.31041239684408936e+11
 37  3 0.8472092093926197887   13.7728472484746546911  7.58953351691364136e+11
 37  3 0.8883265734089242915  -16.7408817911628560182 -1.14609623115110742e+12
 37  3 0.9233160526241297461   21.4755227258148160274  1.47535198134365845e+12
 37  3 0.9519452914227211071  -29.7060285367099794485 -1.59210339582775024e+12
 37  3 0.9740235322324047873   46.2129766650311282206  1.38584761705690576e+12
 37  3 0.9894036376133880095  -89.4164458737190841475 -8.82139272365764404e+11
 37  3 0.9979860861467922950  310.4782153503213066870  2.85086703973211365e+11
 37  5 0.2294123469230592016   -9.7287100987219421455 -1.70246238349031279e+05
 37  5 0.3198874738874675772    9.0133685745096787656  4.73853860107786953e+06
 37  5 0.4025727211980414388   -8.6094914499051391488 -5.83091985276087523e+07
 37  5 0.4802063243031082229    8.4758063633476776744  4.45946365292767882e+08
 37  5 0.5533174400734560683   -8.5741843215527033806 -2.42842419427903986e+09
 37  5 0.6218748390614032839    8.8994169006973038449  1.01117252393601894e+10
 37  5 0.6856547842463494025   -9.4767287418647008224 -3.35928567392441292e+10
 37  5 0.7443635897213257691   10.3664613723331839878  9.14703770501813812e+10
 37  5 0.7976888758147795411  -11.6803427417606684457 -2.07656396989085968e+11
 37  5 0.8453246990694094354   13.6186199671348830975  3.96926722322994080e+11
 37  5 0.8869854814724207337  -16.5537442492087194523 -6.40944647640831055e+11
 37  5 0.9224145177960455522   21.2357513502858061827  8.70734607009368896e+11
 37  5 0.9513895722106009423  -29.3746476655928852040 -9.80050600201902344e+11
 37  5 0.9737267734168394417   45.6977564239611737662  8.80260309015164917e+11
 37  5 0.9892835770730389333  -88.4199305092554794783 -5.72380203240136475e+11
 37  5 0.9979633705509650676  307.0187272227062180718  1.87157182909281677e+11
 37  7 0.2892012340086036470    8.6181821279764179167  1.80345549663042679e+05
 37  7 0.3822620663126521379   -8.3932015748427826196 -5.15450094938479178e+06
 37  7 0.4653169401985981501    8.3017294263523151443  6.34108330645003468e+07
 37  7 0.5419678371766364355   -8.4127693353205899029 -4.76722288999496698e+08
 37  7 0.6130913000357934850    8.7389592496946644218  2.51884157761150694e+09
 37  7 0.6788437763216205179   -9.3098796987934484548 -1.00611945121334934e+10
 37  7 0.7391220847852308928   10.1865213825232512335  3.17165714654824524e+10
 37  7 0.7937204002732566321  -11.4794141461321483888 -8.10289604006134644e+10
 37  7 0.8423969000334434742   13.3857434325201936076  1.70443605676604309e+11
 37  7 0.8849065820676614846  -16.2718317092733570917 -2.97359366189631226e+11
 37  7 0.9210193064498936044   20.8751312325735547404  4.29676127579817017e+11
 37  7 0.9505305839638183985  -28.8768041977233167472 -5.07379922452389893e+11
 37  7 0.9732684594681343393   44.9243164464139681513  4.72218247425351990e+11
 37  7 0.9890982598691071548  -86.9247059969790143441 -3.14542749220616821e+11
 37  7 0.9979283188936336479  301.8292600032455084147  1.04217084661852417e+11
 37  9 0.3473758941723603111   -7.9009664819521363555 -1.82669870894747379e+05
 37  9 0.4422048498163042018    8.0113032957762513320  5.21733019319312181e+06
 37  9 0.5250926189862377136   -8.1720386087450016532 -6.28925613137424067e+07
 37  9 0.6003326216243793922    8.5111729644330065270  4.56938694475643754e+08
 37  9 0.6690908194510430951   -9.0788461157757343045 -2.30579996107895184e+09
 37  9 0.7316871348234753603    9.9408099673121430584  8.69804817090103340e+09
 37  9 0.7881279749813526747  -11.2073447377862205343 -2.55960270269832420e+10
 37  9 0.8382903197621899283   13.0721103888050702579  6.02614215516765213e+10
 37  9 0.8820006448368508112  -15.8935193736694753142 -1.15020553789417664e+11
 37  9 0.9190739379583088287   20.3923824170595615612  1.78435456701278931e+11
 37  9 0.9493350674124675370  -28.2114817083452464885 -2.22579653039341217e+11
 37  9 0.9726314112490707098   43.8918596259176467811  2.15707073596478424e+11
 37  9 0.9888408887030142314  -84.9301845699669399892 -1.47659308809808044e+11
 37  9 0.9978796605749301607  294.9095084024897346353  4.96602618128099823e+10
 37 11 0.4042852336096419696    7.4272111612682154558  1.75657610711001209e+05
 37 11 0.5001159646741262232   -7.8031988039456621209 -4.89362926869636308e+06
 37 11 0.5822699647883081697    8.1952017867187834099  5.66913073576584160e+07
 37 11 0.6556163184394435683   -8.7724446438809344784 -3.91093509344054937e+08
 37 11 0.7215692131094674222    9.6224395254556274182  1.85270340402461982e+09
 37 11 0.7805935925558128430  -10.8594845272260389635 -6.48402220291765118e+09
 37 11 0.8327963049158280118   12.6743758004215294477  1.74708889461129036e+10
 37 11 0.8781323112620897930  -15.4162925437046638422 -3.70706719773811951e+10
 37 11 0.9164936472470693873   19.7855594691156433385  6.24639706687885895e+10
 37 11 0.9477534855556541959  -27.3771550889500119297 -8.30036543472981110e+10
 37 11 0.9717901756520307410   42.5992005536981892533  8.42578810369735718e+10
 37 11 0.9885014263909374099  -82.4354971432394023623 -5.95029772544694290e+10
 37 11 0.9978155227238236780  286.2590223711201815604  2.03550018998110847e+10
 37 13 0.4601110401835827868   -7.1246580607850722444 -1.58806709823401296e+05
 37 13 0.5562044838353910059    7.7392261904338974787  4.21754705524934828e+06
 37 13 0.6370353878527269531   -8.3679716525939280558 -4.60432675895060822e+07
 37 13 0.7079630698380720011    9.2190074364217338143  2.96010465825388134e+08
 37 13 0.7706188611543435263  -10.4280826675118323266 -1.29149809563558650e+09
 37 13 0.8255982023927459501   12.1872475359755778612  4.10781200562321949e+09
 37 13 0.8731006540442095565  -14.8363145812142978031 -9.89829716612260818e+09
 37 13 0.9131545388234896254   19.0517693203124132140  1.83899814196386337e+10
 37 13 0.9457142121071856478  -26.3715968928678599070 -2.63106978196648598e+10
 37 13 0.9707082205518207108   41.0446292528530989330  2.81822199054063110e+10
 37 13 0.9880655346346991497  -79.4393999640134893525 -2.06298368769016228e+10
 37 13 0.9977332365671728320  275.8771605115496754479  7.19629068907520580e+09
 37 15 0.5149472365627745241    6.9568602372712025073  1.33466836408037081e+05
 37 15 0.6105676948136917748   -7.8104947098335086864 -3.30242150009626802e+06
 37 15 0.6894565239394261358    8.7059073506717616908  3.32799700592339821e+07
 37 15 0.7573950677130043552   -9.8994747839699890335 -1.95311007864674538e+08
 37 15 0.8162066858475047759   11.6020805735642014156  7.67700298073501945e+08
 37 15 0.8666050542616600127  -14.1476324823713603962 -2.16430151473255014e+09
 37 15 0.9088752794124964618   18.1866798906395210622  4.52410803659582996e+09
 37 15 0.9431139853554643127  -25.1915530897851596137 -7.06648340812834549e+09
 37 15 0.9693334115991059097   39.2256892507302694639  8.06246212889387608e+09
 37 15 0.9875128827204201487  -75.9401253026161668913 -6.15438482822504997e+09
 37 15 0.9976290307333558482  263.7630162719111126535  2.19609927999186659e+09
 37 17 0.5688324089135663453   -6.9076047990416133970 -1.02947658694214362e+05
 37 17 0.6632244787713489353    8.0247263872607170754  2.31672958653712040e+06
 37 17 0.7395087492846575961   -9.2469516038051242646 -2.10656616683949009e+07
 37 17 0.8038301567730593566   10.9038184844490899650  1.10197641871548861e+08
 37 17 0.8581821344316082900  -13.3406198983252348711 -3.79932525686185658e+08
 37 17 0.9033850678048824800   17.1836256298268850173  9.19281983589649677e+08
 37 17 0.9398018202589025760  -23.8321831242524062588 -1.59737882580491829e+09
 37 17 0.9675905780738852657   37.1388081572616854942  1.96557647686024237e+09
 37 17 0.9868144111947643182  -71.9351387752717386093 -1.57680595387294102e+09
 37 17 0.9974975391185708640  249.9152994901783699788  5.77913082783155918e+08
 37 19 0.6217633305975137636    6.9751864453045211434  7.18062163401313592e+04
 37 19 0.7141272943084255864   -8.4079867504895933195 -1.43118150969861657e+06
 37 19 0.7870809015427711053   10.0633054041617455709  1.14373497532262467e+07
 37 19 0.8470790655167996785  -12.3986112764248925799 -5.18119762282515988e+07
 37 19 0.8962641459913742725   16.0318615420632895052  1.51388648694921643e+08
 37 19 0.9355506422261897770  -22.2860417723450936478 -3.00532213924853742e+08
 37 19 0.9653688442557709637   34.7786579055707960606  4.05652299998917758e+08
 37 19 0.9859277662471322978  -67.4207320717789286846 -3.45552564703612328e+08
 37 19 0.9973309886754561093  234.3321408527147582390  1.30777831703010544e+08
 37 21 0.6736984599318922573   -7.1718835521737105410 -4.44968036934355332e+04
 37 21 0.7631606042244153398    9.0129555581971434464  7.61806030236073071e+05
 37 21 0.8319649015757161203  -11.2894881848053305617 -5.18263869490230642e+06
 37 21 0.8868232802274504945   14.7127970325153007991  1.95888767013255060e+07
 37 21 0.9300039358380425281  -20.5410881740706656728 -4.62329663017314970e+07
 37 21 0.9624989026351651322   32.1369833377595170987  7.01267573391759992e+07
 37 21 0.9847893409345442883  -62.3913077482322364631 -6.43466232558710277e+07
 37 21 0.9971178041945618631  217.0107559188868719957  2.53292849854606800e+07
 37 23 0.7245538821600212565    7.5281474965985832881  2.39657385568197169e+04
 37 23 0.8101263801232766459   -9.9392334422499946101 -3.39609869572133059e+05
 37 23 0.8738264946480397422   13.1906048830468058952  1.88763537225537980e+06
 37 23 0.9225660046814904147  -18.5763805935297732219 -5.65214514009651821e+06
 37 23 0.9587093402997899361   29.2002910195505620550  9.99172504874536954e+06
 37 23 0.9832995820038219481  -56.8380462726484978475 -1.00812035483583752e+07
 37 23 0.9968400838956449350  197.9468371142734213208  4.16963239846945880e+06
 37 25 0.7741904995068135120   -8.1043477552332312541 -1.09039500331201489e+04
 37 25 0.8547113695337120731   11.3828293997785401359  1.21939717643506883e+05
 37 25 0.9121453126445696613  -16.3513223950862887079 -5.22969642504987947e+05
 37 25 0.9535345488425474025   25.9448036588806694169  1.14381687333071348e+06
 37 25 0.9812937657849365447  -50.7462216040430789121 -1.30955174590642797e+06
 37 25 0.9964687201844429909  177.1333784216508320242  5.77668747470315895e+05
 37 27 0.8223868557521986089    9.0197800907039979990  4.03026908447104688e+03
 37 27 0.8964207199756087929  -13.7720171067143315469 -3.32944554418357657e+04
 37 27 0.9460933264511470764   22.3237419883329870629  1.00786621339597579e+05
 37 27 0.9784778237637756781  -44.0892058065979810522 -1.37957087731794920e+05
 37 27 0.9959531327607021867  154.5582024351454606403  6.64346527495620539e+04
 37 29 0.8687823575957892563  -10.5311515499850276711 -1.14222161662812937e+03
 37 29 0.9344368901966252361   18.2272524364366574900  6.29375617938023333e+03
 37 29 0.9742665140668655965  -36.8129835547193522416 -1.13717017137165931e+04
 37 29 0.9951970862625793002  130.1981382302492704639  6.22016715096448934e+03
 37 31 0.9127471763610628397   13.2913886709392414787  2.25710546456381309e+02
 37 31 0.9939919994026502614  104.0029869144120482360  4.60772559464532435e+02
 37 31 0.9672793050226937694  -28.7861429275234108616 -6.86483105920913772e+02
 37 33 0.9530260003606040309  -19.5565272802827294640 -2.58018528274058987e+01
 37 33 0.9917829069552277499   75.8394745695043042133  2.58018528274058987e+01
 37 35 0.9863939238321437486   45.1903495186581594112  1.00000000000000000e+00
 38  0 0.0616163783275826618   20.3132590794510115018  1.45506368132293544e+05
 38  0 0.1410529118188808828  -13.4958717367777385476 -3.43138258422467625e+06
 38  0 0.2200501038231771622   11.0346389871838113095  4.04850950815270022e+07
 38  0 0.2977291919369489670   -9.7952107224496121063 -3.15703328796617627e+08
 38  0 0.3735196264353257689    9.1286516790713729819  1.82351990266218352e+09
 38  0 0.4469086569637686912   -8.8114159629560369069 -8.29997470667910099e+09
 38  0 0.5174114700236355224    8.7525549510114792895  3.09352105096863937e+10
 38  0 0.5845664633026642631   -8.9191932463198639880 -9.68640670833709564e+10
 38  0 0.6479357045107849711    9.3133915733740604281  2.59363859517112610e+11
 38  0 0.7071067811865475727   -9.9672104236527836463 -6.01262053718419556e+11
 38  0 0.7616950326870411958   10.9485617932794241369  1.21683645761190796e+12
 38  0 0.8113458263785023883  -12.3793454967979634773 -2.16031844656967578e+12
 38  0 0.8557367414619875268   14.4756799707269898647  3.36926831979583154e+12
 38  0 0.8945795953020840852  -17.6378613467283464900 -4.60407224408039160e+12
 38  0 0.9276222769358305476   22.6706712488118427018  5.46611379708544531e+12
 38  0 0.9546503696477425249  -31.4077416330218142093 -5.53514646262906152e+12
 38  0 0.9754885708235688790   48.9168786023913497729  4.59426347083796094e+12
 38  0 0.9900020586177662452  -94.7228995840044518673 -2.83115355085057910e+12
 38  0 0.9980999057818772391  329.0466353853669261298  8.98790668487502441e+11
 38  2 0.1313453174106828936  -13.4361227497569348799 -1.98466327310544119e+05
 38  2 0.2142244255043839196   11.0025981277333286812  5.13650050011425838e+06
 38  2 0.2936496822562678632   -9.7686689220745659412 -6.26472347234654576e+07
 38  2 0.3704636005061023307    9.1043568643310912591  4.92026613986204028e+08
 38  2 0.4445389186152124972   -8.7881141044546442487 -2.81984187596647406e+09
 38  2 0.5155411640839039356    8.7294723897571468996  1.26017782706613731e+10
 38  2 0.5830796453098705534   -8.8957034796986977909 -4.57239581255676804e+10
 38  2 0.6467541629777747714    9.2888822346833617161  1.38306460797072540e+11
 38  2 0.7061741267206880224   -9.9409923629569600934 -3.55058540934721069e+11
 38  2 0.7609682806330905214   10.9197706305070703081  7.82952382541692993e+11
 38  2 0.8107906031756854093  -12.3467980474644729583 -1.49409646003756470e+12
 38  2 0.8553243929722792460   14.4376258806307813387  2.47545939825817041e+12
 38  2 0.8942853594219071223  -17.5914986919960618650 -3.55646430369608594e+12
 38  2 0.9274240826961691608   22.6110833166321043564  4.39794221723374121e+12
 38  2 0.9545280199572470092  -31.3251928840909776852 -4.59897388497647363e+12
 38  2 0.9754231669874237065   48.7883148283600078798  3.91035147487557080e+12
 38  2 0.9899755799779391685  -94.4739531486526118442 -2.44967905087321680e+12
 38  2 0.9980948941621222703  328.1818593753662867130  7.84768011129251343e+11
 38  4 0.1936630084639408556   10.7869126681814027080  2.26665180760206975e+05
 38  4 0.2803709021766575549   -9.6648616142337111512 -6.35538591712349001e+06
 38  4 0.3608124453211960514    9.0231473812203351059  8.01242604918794781e+07
 38  4 0.4371654799245623391   -8.7144354273985644710 -6.34610093245070815e+08
 38  4 0.5097706563283012082    8.6581947659160505282  3.60898285230367279e+09
 38  4 0.5785164147428203396   -8.8240063205441945371 -1.58104163482800064e+10
 38  4 0.6431405263389701199    9.2145460510292416245  5.56615093536762848e+10
 38  4 0.7033286187997362937   -9.8617716337777210356 -1.61829714677827240e+11
 38  4 0.7587548517501467860   10.8329804270485379192  3.95599809102538025e+11
 38  4 0.8091017676886745891  -12.2488376758361177110 -8.22449869943492676e+11
 38  4 0.8540713513779096822   14.3232140366303593026  1.46301619536737402e+12
 38  4 0.8933918870574166782  -17.4522109384463313120 -2.22837314329592627e+12
 38  4 0.9268225778600114317   22.4321577388698791822  2.88891224704257373e+12
 38  4 0.9541568480635005400  -31.0774155681111317051 -3.13514250093898584e+12
 38  4 0.9752248089438100287   48.4025192604498712967  2.74063090340681934e+12
 38  4 0.9898952903427330474  -93.7270362653325150859 -1.74961101695095068e+12
 38  4 0.9980796992806205692  325.5874908552750071067  5.66347629583667114e+11
 38  6 0.2529822682955270574   -9.3232738809084487741 -2.45399450494521996e+05
 38  6 0.3427112636234644349    8.8467250805151653736  7.19996517415012885e+06
 38  6 0.4238592059766024822   -8.5756032975604714608 -9.19805803135492504e+07
 38  6 0.4995643328469785982    8.5314270794474751369  7.24351703069252372e+08
 38  6 0.5705412785690335831   -8.6999082099004851898 -4.03982300339827728e+09
 38  6 0.6368734843031230719    9.0877104172363392109  1.71606814390796394e+10
 38  6 0.6984195989483750200   -9.7277143810175576988 -5.79833366431008453e+10
 38  6 0.7549504987433519609   10.6868620848013016200  1.60176045177915283e+11
 38  6 0.8062069505880050668  -12.0844606049608032095 -3.68126229086021790e+11
 38  6 0.8519278604966035173   14.1316626339014668190  7.11018208487851196e+11
 38  6 0.8918658002047860078  -17.2193756760161562624 -1.15817375833005640e+12
 38  6 0.9257963489642404564   22.1333925451179851507  1.58468589581294824e+12
 38  6 0.9535241215723001540  -30.6640041958356697194 -1.79379738384103882e+12
 38  6 0.9748868754547418414   47.7591700547625706008  1.61806931694930469e+12
 38  6 0.9897585583545148724  -92.4819097451371732177 -1.05522871346109802e+12
 38  6 0.9980538281132884659  321.2634050726168766232  3.45599770809135681e+11
 38  8 0.3104596187156593023    8.4029659134499912199  2.54987432474090747e+05
 38  8 0.4024038691391539357   -8.3276446690944734286 -7.60448807229748275e+06
 38  8 0.4837842223848624612    8.3313399208437637355  9.64963843422726989e+07
 38  8 0.5584858768196269141   -8.5142439339530664455 -7.43527508871664762e+08
 38  8 0.6275292810377024466    8.9029253715811940140  4.00895435624650240e+09
 38  8 0.6911659973697765746   -9.5352472113964363842 -1.62878470533684597e+10
 38  8 0.7493641703044182645   10.4789049098030861984  5.20896222572979965e+10
 38  8 0.8019751795040307440  -11.8518116157499857621 -1.34711704715693512e+11
 38  8 0.8488046846364266651   13.8615491846487692840  2.86298572848725891e+11
 38  8 0.8896476307085198210  -16.8918732759982042069 -5.03795307530105652e+11
 38  8 0.9243074281525561764   21.7138922462550212344  7.33113275899295898e+11
 38  8 0.9526073434664419359  -30.0842397347682712905 -8.70541061553450684e+11
 38  8 0.9743976959011504402   46.8576989024667796002  8.13628800880339966e+11
 38  8 0.9895607533182135818  -90.7381523847067086308 -5.43519444908729248e+11
 38  8 0.9980164137640761268  315.2093826593476251219  1.80370520144610474e+11
 38 10 0.3665838365910287777   -7.7927525275262299331 -2.53307610964082123e+05
 38 10 0.4599968061492428761    8.0102956065099988336  7.49025181030199584e+06
 38 10 0.5410920197055403280   -8.2470529140138388868 -9.26362041436674744e+07
 38 10 0.6143659621495961565    8.6496595036915255861  6.86980083945276737e+08
 38 10 0.6810975180545204566   -9.2779705362816891068 -3.52586189621155119e+09
 38 10 0.7416856833106280078   10.2048356539727773651  1.34907146410505505e+10
 38 10 0.7961981949920693413  -11.5478426321853309133 -4.01775799867075882e+10
 38 10 0.8445620101032256244   13.5105945103620719294  9.55472875051164246e+10
 38 10 0.8866451905593145666  -16.4679420249858559089 -1.83902857237207672e+11
 38 10 0.9222974091400198970   21.1722662086558983674  2.87251637665720642e+11
 38 10 0.9513720973358392730  -29.3370160863522073669 -3.60261695054352905e+11
 38 10 0.9737394850115562717   45.6972373167724796872  3.50562849077849609e+11
 38 10 0.9892948359329947206  -88.4951232492806241225 -2.40642816416053070e+11
 38 10 0.9979661401798908260  307.4250905591061950872  8.10567408767946320e+10
 38 12 0.4216017393782314215    7.3864611852428501138  2.38633615197321662e+05
 38 12 0.5157783474431533177   -7.8476942676808345567 -6.83992573496926483e+06
 38 12 0.5960508728923952226    8.3061275498664599581  8.09330640595148504e+07
 38 12 0.6674315589215645828   -8.9441560481474180477 -5.67881286840001941e+08
 38 12 0.7314231497115787350    9.8574105944068151075  2.72811300465243006e+09
 38 12 0.7885561897615606108  -11.1676524577760076795 -9.65992059745388222e+09
 38 12 0.8389898617146642756   13.0752665021547915813  2.62832608459134636e+10
 38 12 0.8827221933252981101  -15.9449225909882184027 -5.62215604783561783e+10
 38 12 0.9196809130705909663   20.5064545406763336644  9.53583239387050018e+10
 38 12 0.9497684738316293229  -28.4207167928543604773 -1.27374914993859985e+11
 38 12 0.9728865935773123308   44.2765279231431208018  1.29805467170718155e+11
 38 12 0.9889506904976828050  -85.7519000028258631119 -9.19137366399268036e+10
 38 12 0.9979011197236679065  297.9100510077687431476  3.14885172645080757e+10
 38 14 0.4756456819165580940   -7.1303621136101069666 -2.11093147856026306e+05
 38 14 0.5698994350909438733    7.8188129171928757444  5.73848656098797731e+06
 38 14 0.6487913232828202981   -8.5102461601435468452 -6.37455524313471913e+07
 38 14 0.7177762081160518060    9.4237266274750179917  4.15555983607726872e+08
 38 14 0.7785538473585252861  -10.7031641842661287001 -1.83388738329888177e+09
 38 14 0.8317735588748624842   12.5500440615880926032  5.88825464547506142e+09
 38 14 0.8776789739654217160  -15.3188088425225217293 -1.42990888078582878e+10
 38 14 0.9163348298383875434   19.7134342639280077947  2.67339175002392044e+10
 38 14 0.9477253049311838984  -27.3330130957917809553 -3.84385847724489288e+10
 38 14 0.9718027251910384967   42.5937822091596629548  4.13261027097418823e+10
 38 14 0.9885140718444622721  -82.5071813840690850839 -3.03282267614711838e+10
 38 14 0.9978187010253349865  286.6635928409619396007  1.05941750450316219e+10
 38 16 0.5287827812418094409    6.9971487407905179623  1.73388821921192459e+05
 38 16 0.6224245148642260084   -7.9196651184180488769 -4.37267918927896582e+06
 38 16 0.6993485533391257114    8.8783517486059597701  4.46929902440955341e+07
 38 16 0.7653922260460898075  -10.1402296414358943366 -2.65258399917115897e+08
 38 16 0.8224300046406635145   11.9259675455911438036  1.05221870277425551e+09
 38 16 0.8712188965693006271  -14.5834277282489033212 -2.98860090083956671e+09
 38 16 0.9120803049217199865   18.7887115837362799198  6.28476688537043381e+09
 38 16 0.9451407750969278432  -26.0705286627170984559 -9.86288294283037567e+09
 38 16 0.9704364889703698260   40.6464509244197955695  1.12926516038741150e+10
 38 16 0.9879649427920091931  -78.7591326765920030084 -8.64079645907464981e+09
 38 16 0.9977151675364850369  273.6847750910876015951  3.08740781076616764e+09
 38 18 0.5810361563550716646   -6.9757009375121183936 -1.30580236167506824e+05
 38 18 0.6733532606880919813    8.1612217187938078666  2.98410658200470777e+06
 38 18 0.7476789869211878381   -9.4513113400343442549 -2.74437416138844565e+07
 38 18 0.8101803270838657811   11.1874948147311492619  1.44851620975153297e+08
 38 18 0.8628864543679319876  -13.7288371812536968974 -5.02999850327608705e+08
 38 18 0.9066513339342801014   17.7254009459930976789  1.22402338978515816e+09
 38 18 0.9418666600455206650  -24.6282628458019914319 -2.13639423510869312e+09
 38 18 0.9687141209129974673   38.4308434832034890860  2.63755442928797436e+09
 38 18 0.9872747962173701319  -74.5051356531224655555 -2.12063946432954812e+09
 38 18 0.9975852560153133375  258.9722649205177731346  7.78194324985611558e+08
 38 20 0.6323935459595350084    7.0675241893472486865  8.88539226520516822e+04
 38 20 0.7226272322276303672   -8.5721761300330534539 -1.79274229058078676e+06
 38 20 0.7936613356824492316   10.3046145651598095583  1.44552830930786226e+07
 38 20 0.8519430571370955052  -12.7378689617448745963 -6.59387920210559219e+07
 38 20 0.8996365164675563797   16.5124305527209855882  1.93714972403729379e+08
 38 20 0.9376805835863477601  -22.9985439417098582737 -3.86172207898178697e+08
 38 20 0.9665271040527451119   35.9414701616261353934  5.22865261327276945e+08
 38 20 0.9864021961576907582  -69.7413698046643446560 -4.46334929943462551e+08
 38 20 0.9974213635630500008  242.5241365593431055458  1.69114301406540930e+08
 38 22 0.6828085011689349892   -7.2872650676987751339 -5.36785065045142328e+04
 38 22 0.7701257884211786253    9.2079350396159700409  9.27764221130828024e+05
 38 22 0.8370840902115396220  -11.5774983714662180745 -6.35491421415638272e+06
 38 22 0.8903611088799434636   15.1306757302040715274  2.41446148201053999e+07
 38 22 0.9322338724193337534  -21.1689843075718613363 -5.72098909353817180e+07
 38 22 0.9637099780709337260   33.1698388229749667744  8.70270443914353997e+07
 38 22 0.9852850124627632322  -64.4620776853596169076 -8.00088617831568718e+07
 38 22 0.9972121868639211018  224.3375262050296043981  3.15279220065278634e+07
 38 24 0.7321952704414559365    7.6675386124740887439  2.81694560410050253e+04
 38 24 0.8156505839914018896  -10.1717549689173498706 -4.02031126899397408e+05
 38 24 0.8776156791556523062   13.5433258526301205649  2.24581531425631465e+06
 38 24 0.9249443139133858294  -19.1180613309614031436 -6.74946731741461903e+06
 38 24 0.9599977091146162378   30.1020821232923090349  1.19632581967995949e+07
 38 24 0.9838260905101432474  -58.6581963921468272360 -1.20917747753568254e+07
 38 24 0.9969402612758685445  204.4080078113409797425  5.00603025257392786e+06
 38 26 0.7804156826328378926   -8.2712738357044788273 -1.24823205245020381e+04
 38 26 0.8588929135846399276   11.6657641488660974716  1.40300484843142855e+05
 38 26 0.9147453183822259470  -16.8040853018043030431 -6.03798721677065128e+05
 38 26 0.9549358030190905344   26.7137792520551577979  1.32379663744736183e+06
 38 26 0.9818647527929709184  -52.3146022452934786884 -1.51801578168408689e+06
 38 26 0.9965772052756681765  182.7283867388109399599  6.70199701595149236e+05
 38 28 0.8272523254648055380    9.2216717004810924152  4.49180540427885444e+03
 38 28 0.8993686420654964930  -14.1307067425437526964 -3.72309041912724861e+04
 38 28 0.9476641818461805089   22.9569075871483434526  1.12946214639894999e+05
 38 28 0.9791142182774490443  -45.4039581260911049299 -1.54814091599586653e+05
 38 28 0.9960737145678427717  159.2861617959401314693  7.46069757466852752e+04
 38 30 0.8723530736906820460  -10.7829214341026489166 -1.23909706860285974e+03
 38 30 0.9362806028421162274   18.7187461184736818609  6.84040046129729672e+03
 38 30 0.9750037812702611051  -37.8708243028753344106 -1.23732102833103618e+04
 38 30 0.9953359947745125114  134.0575504761046374824  6.77190689061592457e+03
 38 32 0.9151043576716325623   13.6260957305593990441  2.38292011227976388e+02
 38 32 0.9941607653925080834  106.9910351943731114943  4.87001014338828668e+02
 38 32 0.9681871109767024031  -29.5803561076924914630 -7.25293025566804999e+02
 38 34 0.9542843603437545230  -20.0687501346951577830 -2.65091684512978105e+01
 38 34 0.9920071580934154420   77.9498553459804810473  2.65091684512978105e+01
 38 36 0.9867543820659302467   46.4033089035615660123  1.00000000000000000e+00
 39  1 0.0956461955806100772   16.2342231197268347387  2.48463194481236453e+05
 39  1 0.1744917273677440428  -12.3178595118251035245 -6.27274220578001905e+06
 39  1 0.2516031635843137271   10.5471582791223053022  7.70153962166070491e+07
 39  1 0.3269661527102691312   -9.5960361904342281747 -6.18184204779037714e+08
 39  1 0.4002266661421861604    9.0861860046069438113  3.65495260761646271e+09
 39  1 0.4709732232550364328   -8.8706021159744139482 -1.69690722734814873e+10
 39  1 0.5387878509637142876    8.8879266213897771820  6.43494612179576187e+10
 39  1 0.6032619291159762032   -9.1195381321567126065 -2.04593107961841766e+11
 39  1 0.6640033940809098034    9.5759771816439904768  5.55305917592159424e+11
 39  1 0.7206411079181148649  -10.2957571245999055520 -1.30293395163540918e+12
 39  1 0.7728280622718891602   11.3532330397959686508  2.66515890793277539e+12
 39  1 0.8202439876257480167  -12.8784886530714963726 -4.77612741180424512e+12
 39  1 0.8625975866636174105   15.1000582631657831456  7.50971556538974805e+12
 39  1 0.8996284817052184746  -18.4397415387935517117 -1.03333841923029336e+13
 39  1 0.9311089149191416059   23.7443611848580466983  1.23392731018659668e+13
 39  1 0.9568452211386072603  -32.9422594686451759571 -1.25533511333311367e+13
 39  1 0.9766791013181191916   51.3618278427216807813  1.04564349697889863e+13
 39  1 0.9904888505018174527  -99.5300194288431185896 -6.45939518477219727e+12
 39  1 0.9981925451441936437  345.8847272252173183915  2.05340837077360889e+12
 39  3 0.1589601587483041312  -12.1778482167626052046 -2.98372683437455737e+05
 39  3 0.2418090285557704111   10.4811642106395268570  8.31946057400862221e+06
 39  3 0.3199273468915654894   -9.5439742343500579835 -1.06510669250273302e+08
 39  3 0.3948710344825462903    9.0390437561738856687  8.67128963004944921e+08
 39  3 0.4667782136676718596   -8.8253798517323058803 -5.11326869606230164e+09
 39  3 0.5354541809183314127    8.8429838020527071762  2.33953154059132423e+10
 39  3 0.6005989914039427946   -9.0736204331508432119 -8.65945605831701355e+10
 39  3 0.6618798612688425731    9.5278789871919045140  2.66447191664887482e+11
 39  3 0.7189606262701001560  -10.2441212042286231565 -6.94195071410269897e+11
 39  3 0.7715161155337846299   11.2963489729068680134  1.55048038872047876e+12
 39  3 0.8192402802940735862  -12.8140048490360438649 -2.99154712861072803e+12
 39  3 0.8618513781151445619   15.0244854255942694721  5.00342716274769043e+12
 39  3 0.8990955978169530294  -18.3474842239559237100 -7.24577462052124609e+12
 39  3 0.9307497606229390152   23.6255915870290387204  9.01921023017113281e+12
 39  3 0.9566234130776323230  -32.7775092464852377816 -9.48109643421889258e+12
 39  3 0.9765604951720419091   51.1049876256982429368  8.09353829860466211e+12
 39  3 0.9904408236868987858  -99.0323461452194209187 -5.08414113294005762e+12
 39  3 0.9981834541556880991  344.1552914707614263534  1.63119499028401562e+12
 39  5 0.2180733899427850786   10.1981379926905084687  3.30186143071358092e+05
 39  5 0.3043394358144317358   -9.4059653665330547057 -9.82637679297255911e+06
 39  5 0.3834232958353530618    8.9322818292307779586  1.29129614187421381e+08
 39  5 0.4579715920052077616   -8.7290045320525742056 -1.05596983323428333e+09
 39  5 0.5285290575038769090    8.7497935963593498343  6.16284284987113476e+09
 39  5 0.5951041146536280024   -8.9797326317254864136 -2.75883148773845062e+10
 39  5 0.6575177861113240541    9.4303039895574247709  9.89233464413022156e+10
 39  5 0.7155196206155898242  -10.1398674895301681431 -2.92157731556151367e+11
 39  5 0.7688359400167641411   11.1818495657986805014  7.23880764774450073e+11
 39  5 0.8171933270807593130  -12.6844736034944567393 -1.52242182434641553e+12
 39  5 0.8603315346903426253   14.8728939318165913619  2.73490107590845361e+12
 39  5 0.8980113088558030476  -18.1626104732490958327 -4.20014775592069824e+12
 39  5 0.9300195108085836937   23.3877601651528621574  5.48226530322067969e+12
 39  5 0.9561726708555752241  -32.4477711639515717934 -5.98180097751313086e+12
 39  5 0.9763195675376862281   50.5911176677737444152  5.25048763959589746e+12
 39  5 0.9903432910496938746  -98.0368582794593947938 -3.36130905694446436e+12
 39  5 0.9981649948145732143  340.6963461406363649076  1.08974102477728625e+12
 39  7 0.2749788937647125175   -9.0113074521927298832 -3.50514957538177492e+05
 39  7 0.3638725014875657249    8.7237989227051642160  1.07883252389473747e+07
 39  7 0.4435294071077557354   -8.5648554568233237205 -1.42660111920735508e+08
 39  7 0.5174142796467859906    8.6000017532493160388  1.15442989096940613e+09
 39  7 0.5863985960467996694   -8.8330017664464843818 -6.58389003105465221e+09
 39  7 0.6506652473355064581    9.2801093527551277163  2.84972402049646721e+10
 39  7 0.7101454585390450935   -9.9808182666456595200 -9.78353183856015015e+10
 39  7 0.7646674654933685034   11.0081437685854126585  2.73969729856079498e+11
 39  7 0.8140194383403247524  -12.4886853516213243154 -6.37010180924513794e+11
 39  7 0.8579803375029242396   14.6443366025267227570  1.24253270647956079e+12
 39  7 0.8963368022765276777  -17.8843629166620630144 -2.04072178505041968e+12
 39  7 0.9288932201791463283   23.0302539718432974780  2.81121931436101025e+12
 39  7 0.9554781420192383079  -31.9525487438890927194 -3.19936450020790039e+12
 39  7 0.9759485872469303436   49.8198231166445637541  2.89768933018304541e+12
 39  7 0.9901931781920861875  -96.5432619867973613736 -1.89500820732232275e+12
 39  7 0.9981365908910926343  335.5077378636709681814  6.21593353247822144e+11
 39  9 0.3303880732915411844    8.2353163849848272093  3.57630294278016081e+05
 39  9 0.4211725499365785996   -8.2864886869924738733 -1.10896918039932549e+07
 39  9 0.5009324732319579976    8.3745502166532155286  1.44810993962415010e+08
 39  9 0.5737870573584713529   -8.6235439986000343993 -1.14160567105189228e+09
 39  9 0.6408792428188758716    9.0713758087212674752  6.27278705089130878e+09
 39  9 0.7025431413625504717   -9.7630693291423469304 -2.58942795720158882e+10
 39  9 0.7588095328595797495   10.7724746860032816187  8.39371612837287750e+10
 39  9 0.8095803632965211660  -12.2245943200608451207 -2.19577269929905823e+11
 39  9 0.8547034051435709046   14.3372392689455327996  4.71203401251732910e+11
 39  9 0.8940090844450482299  -17.5114988898836543285 -8.35907234809149292e+11
 39  9 0.9273306232500849733   22.5520767340827532621  1.22448818979212671e+12
 39  9 0.9545159475876828781  -31.2910405205214630087 -1.46170184247359009e+12
 39  9 0.9754351591860639381   48.7904696152422445721  1.37157132888201855e+12
 39  9 0.9899855649816005077  -94.5510866596521282190 -9.18728814881086670e+11
 39  9 0.9980973211068872031  328.5892214133155562195  3.05344100143848511e+11
 39 11 0.3846372659137983763   -7.7113564213157967941 -3.48589095858680434e+05
 39 11 0.4766289915746605432    8.0238416850725986507  1.06433312218041699e+07
 39 11 0.5559979311903034960   -8.3304145410396426286 -1.34800692132439137e+08
 39 11 0.6274083520339712727    8.7929950955825120218  1.01893583259414339e+09
 39 11 0.6922354490705117103   -9.4798442050032480921 -5.31296077350826073e+09
 39 11 0.7509468706677049354   10.4703031569234834564  2.06004718221729622e+10
 39 11 0.8036641394580583686  -11.8889542221266797384 -6.20433730711162033e+10
 39 11 0.8503582851192974523   13.9491691239045234596  1.48945071349114410e+11
 39 11 0.8909341494350739854  -17.0421343965514218155 -2.88939632123970764e+11
 39 11 0.9252721246469939320   21.9517389816265975355  4.54222794360562744e+11
 39 11 0.9532509543222693615  -30.4620603079824689985 -5.72576807160140991e+11
 39 11 0.9747611217879665890   47.5021249152639839508  5.59299118710834351e+11
 39 11 0.9897132616792837512  -92.0596438614408469903 -3.84936616009257812e+11
 39 11 0.9980458411339371283  319.9404389223636826500  1.29847503012721832e+11
 39 13 0.4379053323885104265    7.3618471492413792845  3.21823241747670458e+05
 39 13 0.5304526039199652931   -7.9012462606782678520 -9.47136582997832075e+06
 39 13 0.6089212482070441856    8.4223118815827362482  1.14299656788482890e+08
 39 13 0.6784402601462032889   -9.1189048386279534242 -8.14802421397592783e+08
 39 13 0.7405876701695397468   10.0940533419660845027  3.96588648233386946e+09
 39 13 0.7959508780013401230  -11.4766303920466423705 -1.41970917420913277e+10
 39 13 0.8447348772088266733   13.4764207499414325753  3.89827974026790619e+10
 39 13 0.8869755943650835528  -16.4734764717090840236 -8.40206227192745972e+10
 39 13 0.9226322566794961100   21.2270752923000145529  1.43390840947535767e+11
 39 13 0.9516331946119109819  -29.4639075543415813740 -1.92471110282155182e+11
 39 13 0.9739007938037135270   45.9534654640462534303  1.96864130889233185e+11
 39 13 0.9893661394555074429  -89.0679623218460534417 -1.39747027112279877e+11
 39 13 0.9979802608397150276  309.5608871678410309869  4.79418484412164383e+10
 39 15 0.4902894832418301374   -7.1461994886531190474 -2.78646962416914466e+05
 39 15 0.5827519454643016461    7.9041862930107233964  7.74155396100982837e+06
 39 15 0.6597914437152065936   -8.6558758642383146764 -8.74037518723229021e+07
 39 15 0.7269381685901293855    9.6303432243949380620  5.77241935865643859e+08
 39 15 0.7859495132037065401  -10.9792345960796655646 -2.57478786488556099e+09
 39 15 0.8375212820496187316   12.9132550482549603998  8.34054266691487980e+09
 39 15 0.8819355611133995465  -15.8013580763693148867 -2.04022168585621567e+10
 39 15 0.9192890455295716912   20.3749396821538084623  3.83703284310726089e+10
 39 15 0.9495921680780461394  -28.2941577829878099237 -5.54269719534625244e+10
 39 15 0.9728182237101524743   44.1426286737484474543  5.97989079526972733e+10
 39 15 0.9889300897302512050  -85.5746865992492899977 -4.39896255140715866e+10
 39 15 0.9978979544069068730  297.4498669587478616450  1.53865220493051567e+10
 39 17 0.5418369739185766587    7.0439805768640573191  2.23783648002526636e+05
 39 17 0.6335667624830630951   -8.0325861904114486123 -5.74502433823044598e+06
 39 17 0.7086190495329764971    9.0529388374418093832  5.95025114018322006e+07
 39 17 0.7728715775589924952  -10.3821489100390174087 -3.56897853931685686e+08
 39 17 0.8282410957862373913   12.2504072940456918417  1.42792417553341603e+09
 39 17 0.8755217017443399641  -15.0193931928873762871 -4.08415832036778164e+09
 39 17 0.9150663089899674363   19.3906821723820890213  8.63712820816922951e+09
 39 17 0.9470276196834485072  -26.9493167721899737899 -1.36145409636948719e+10
 39 17 0.9714628232767703597   42.0669760083048913657  1.56397329434615803e+10
 39 17 0.9883853923044534362  -81.5779175872162056748 -1.19940136883353767e+10
 39 17 0.9977952644965935036  283.6064042675998848608  4.29084422845388603e+09
 39 19 0.5925591854629227440   -7.0480928334544943326 -1.64631617668197316e+05
 39 19 0.6828820851060092290    8.3001572777585259644  3.81694844224524219e+06
 39 19 0.7553460603350345970   -9.6570237940049246106 -3.54790113621823713e+07
 39 19 0.8161282737191791758   11.4718591183017206703  1.88841167230554491e+08
 39 19 0.8672864354605726023  -14.1173304005442741271 -6.60179130173300385e+08
 39 19 0.9097028704724414716   18.2672018757504659447  1.61514858845034480e+09
 39 19 0.9437941025540622642  -25.4242273766418165337 -2.83086702985740089e+09
 39 19 0.9697622432282112515   39.7227014751559508454  3.50582692366610384e+09
 39 19 0.9877040953932559875  -77.0749552673802611480 -2.82471034761297321e+09
 39 19 0.9976670312742430546  268.0291246478491871130  1.03776652283427668e+09
 39 21 0.6424369596680893357    7.1627019095621253797  1.09347212894815195e+05
 39 21 0.7306312559260312867   -8.7379423545612144864 -2.23172597109588888e+06
 39 21 0.7998437627549812579   10.5467550836381640522  1.81466212715268098e+07
 39 21 0.8565051497226886523  -13.0775052917886895898 -8.33181879165979028e+07
 39 21 0.9027955193600251116   16.9931044820403158724  2.46025471503042102e+08
 39 21 0.9396738388197799496  -23.7109944917828947553 -4.92390085570854604e+08
 39 21 0.9676102730760985926   37.1041559841191528335  6.68626527132696867e+08
 39 21 0.9868456600155316449  -72.0618685797841465046 -5.71888357960026264e+08
 39 21 0.9975058180687624843  250.7160467207484089158  2.16920390298414052e+08
 39 23 0.6914202056271978591   -7.4045198184396721075 -6.44394489009278623e+04
 39 23 0.7766901180055240106    9.4039140377925232173  1.12375488713254756e+06
 39 23 0.8418987960054479247  -11.8659948937346761966 -7.74704593440258596e+06
 39 23 0.8936835417913108204   15.5487357241808386021  2.95778680309128016e+07
 39 23 0.9343257334368488820  -21.7968865503904858372 -7.03438470832162499e+07
 39 23 0.9648451652540743773   34.2026123873788918672  1.07296832678353980e+08
 39 23 0.9857493799633546550  -66.5327414290763243798 -9.88241680249672532e+07
 39 23 0.9973005836049014805  231.6642280023893647467  3.89810448950876743e+07
 39 25 0.7394220707494676414    7.8081497800312940072  3.29705383712600087e+04
 39 25 0.8208608858111042794  -10.4048875816409207573 -4.73722491481229488e+05
 39 25 0.8811830673067803099   13.8963071893443768090  2.65883000685781194e+06
 39 25 0.9271805248321858262  -19.6598030836560582202 -8.01852318573633861e+06
 39 25 0.9612080020266573488   31.0038312546033658634  1.42482247611520924e+07
 39 25 0.9843203977344405775  -60.4782686913411708929 -1.44253255304594021e+07
 39 25 0.9970342816228954241  210.8691245286762807609  5.97754590129580721e+06
 39 27 0.7863056818082755361   -8.4389742138062509014 -1.42383546597733712e+04
 39 27 0.8628397392399282939   11.9490497886620179457  1.60806692470770067e+05
 39 27 0.9171955184820299589  -17.2569651516349544806 -6.94312008036081912e+05
 39 27 0.9562549113726024341   27.4827501751660783214  1.52571573840819695e+06
 39 27 0.9824018973138123334  -53.8829300904958401475 -1.75217895378615288e+06
 39 27 0.9966792230070569136  188.3233534982188643880  7.74206885603041272e+05
 39 29 0.8318577403450656549    9.4240328782048532474  4.99187113762576155e+03
 39 29 0.9021530919326874454  -14.4895764582000357024 -4.15061286026931921e+04
 39 29 0.9491459757797408026   23.5901056254185164107  1.26172816471718237e+05
 39 29 0.9797140407036202259  -46.7186803867660387368 -1.73168579587890184e+05
 39 29 0.9961873180421245699  164.0140903311731221947  8.35100205812393979e+04
 39 31 0.8757343358964447821  -11.0349545521808138915 -1.34129664674062974e+03
 39 31 0.9380233544167787541   19.2103132295599756674  7.41778130929614508e+03
 39 31 0.9756999613488734902  -38.9286567667030070083 -1.34317889020219391e+04
 39 31 0.9954670937143546006  137.9169413102598014120  7.35530423946642441e+03
 39 33 0.9173374331736915410   13.9609303476857906645  2.51214288829363568e+02
 39 33 0.9943203085668553820  109.9790705727090340815  5.13954424537249224e+02
 39 33 0.9690458848272281989  -30.3745840541817209157 -7.65168713366612792e+02
 39 35 0.9554770398045274726  -20.5810177689492626030 -2.72164728190378042e+01
 39 35 0.9922194937826382954   80.0602314879680392323  2.72164728190378042e+01
 39 37 0.9870962335856491299   47.6162735936088807875  1.00000000000000000e+00
 40  0 0.0586148480118522316  -21.3482975291873273704 -2.84287826593806501e+05
 40  0 0.1342163788851535866   14.1651666927717627686  7.05987035778487101e+06
 40  0 0.2094821851001584523  -11.5545352071120266402 -8.78350502990879714e+07
 40  0 0.2836221325794067716   10.2210015295550569192  7.23211981930315137e+08
 40  0 0.3561376795144324814   -9.4808075186706819437 -4.41722759292827320e+09
 40  0 0.4265831216032140438    9.0962528518579350845  2.12964897212336693e+10
 40  0 0.4945366508405483752   -8.9675275492562089852 -8.42445456028722687e+10
 40  0 0.5595953499112463758    9.0536142474477436792  2.80629269819468994e+11
 40  0 0.6213751479011511147   -9.3465984945041711285 -8.01656348365867554e+11
 40  0 0.6795121333966387400    9.8639803873584579463  1.98950395887114380e+12
 40  0 0.7336642696538715480  -10.6500673219726387231 -4.32884847771923535e+12
 40  0 0.7835131942544570904   11.7854459847303711939  8.30787198647118945e+12
 40  0 0.8287659768340576161  -13.4084878597629941765 -1.41085697360787305e+13
 40  0 0.8691567758324234561   15.7605858304989663310  2.12048567021985117e+13
 40  0 0.9044483624636939778  -19.2860208943546460603 -2.81062950975162578e+13
 40  0 0.9344334932086260093   24.8757281178135869482  3.25556837641336602e+13
 40  0 0.9589361219138162751  -34.5575554336635093478 -3.23341204670746602e+13
 40  0 0.9778124636788299018   53.9337917070516681406  2.64520695047101992e+13
 40  0 0.9909520491118412044 -104.5848582476224919446 -1.61408392265928027e+13
 40  0 0.9982806717514606243  363.5869326809113886156  5.09643729810378711e+12
 40  2 0.1249687698919133561   14.1060585498826220885  3.86576682970527967e+05
 40  2 0.2039193408595488255  -11.5238931258374766031 -1.05820245003513973e+07
 40  2 0.2797129211725120634   10.1958699277544724282  1.36530103365466326e+08
 40  2 0.3531951826061240363   -9.4579501995231947120 -1.13573077186505103e+09
 40  2 0.4242872175033825521    9.0744743498208482180  6.90583676927841663e+09
 40  2 0.4927103417086980963   -8.9461214183409385470 -3.28128365320298653e+10
 40  2 0.5581292046523860240    9.0320347133840392928  1.26903617195575165e+11
 40  2 0.6201957394205903640   -9.3243388413159369321 -4.10399484221651611e+11
 40  2 0.6785668995816933613    9.8404999876743364240  1.13055780847111401e+12
 40  2 0.7329135020232467879  -10.6247235165872222495 -2.68735116048888379e+12
 40  2 0.7829254736120595526   11.7574060662467090310  5.55977977084127441e+12
 40  2 0.8283154185343779563  -13.3765908851366184251 -1.00623556873811113e+13
 40  2 0.8688212882433483664   15.7230972554253174422  1.59566157954272012e+13
 40  2 0.9042085026866912845  -19.2401498925038652033 -2.21152817020192930e+13
 40  2 0.9342716896804910132   24.8165652828707372635  2.65666591627829570e+13
 40  2 0.9588361297079592838  -34.4753690094277658318 -2.71574223119077812e+13
 40  2 0.9777589707638366656   53.8055271115667963500  2.27034629258603008e+13
 40  2 0.9909303818443047085 -104.3361401550501028623 -1.40600866365793145e+13
 40  2 0.9982765696920555820  362.7222774892208008168  4.47583429789867871e+12
 40  4 0.1842985741203491123  -11.3072787396843246199 -4.39984556876691873e+05
 40  4 0.2669966280934969460   10.0954607188789768912  1.31225559866279587e+07
 40  4 0.3439084883799084502   -9.3808435886399692549 -1.75822102172204792e+08
 40  4 0.4171480820222140395    9.0053060784658356397  1.48156230378168726e+09
 40  4 0.4870792073399237698   -8.8798592698200327078 -8.98125772404738998e+09
 40  4 0.5536323498883161109    8.9660701603378445412  4.20471743480436020e+10
 40  4 0.6165910062112458512   -9.2567590707859537247 -1.58691778214382080e+11
 40  4 0.6756849465494837448    9.7695011511151079731  4.96518531189742432e+11
 40  4 0.7306284940206004830  -10.5482842590805656613 -1.31243397465904761e+12
 40  4 0.7811390406211317083   11.6729764258239612218  2.96814514368480859e+12
 40  4 0.8269472486224057617  -13.2806574285280127867 -5.78878388021900098e+12
 40  4 0.8678033056115032062   15.6104374115356296926  9.77129878502344336e+12
 40  4 0.9034811037485448448  -19.1023790788270169116 -1.42605188458779375e+13
 40  4 0.9337812179428125470   24.6389474570953481702  1.78647060665307383e+13
 40  4 0.9585331240969192645  -34.2287040122548233967 -1.88756703176224688e+13
 40  4 0.9775969095622538685   53.4206486811620138155  1.61755547122854121e+13
 40  4 0.9908647492507215437 -103.5899226095333460762 -1.01880384817426973e+13
 40  4 0.9982641451338785110  360.1282788145736049046  3.27352970022435498e+12
 40  6 0.2408046038302635583    9.7529727045519951645  4.76113370380764653e+05
 40  6 0.3265140877079346637   -9.2100712781615357017 -1.49537134951302819e+07
 40  6 0.4042816219818238244    8.8736903022772182226  2.04164030254274577e+08
 40  6 0.4771325286890557016   -8.7613786216014570840 -1.72013146966925526e+09
 40  6 0.5457836511321279005    8.8515260777245909907  1.02867823713919678e+10
 40  6 0.6103477963403391993   -9.1412076200937679715 -4.70005770734740982e+10
 40  6 0.6707198254885815558    9.6491774390014199980  1.71488685083426727e+11
 40  6 0.7267065632672295994  -10.4194482221866202565 -5.14089076535982422e+11
 40  6 0.7780812758531781004   11.5311788931639256361  1.29021892614241211e+12
 40  6 0.8246102219771238584  -13.1199278980469404843 -2.74355163267402393e+12
 40  6 0.8660671573486740105   15.4220018419513440477  4.97497181414107227e+12
 40  6 0.9022420124121995899  -18.8722191712387683538 -7.70076770382718945e+12
 40  6 0.9329464737983996780   24.3424749617991942330  1.01168254153476309e+13
 40  6 0.9580177788861055088  -33.8172344550060728352 -1.10957921892687637e+13
 40  6 0.9773214123814546461   52.7788958599128861238  9.77731803214437695e+12
 40  6 0.9907532122084528048 -102.3460110675657830370 -6.27611693295923047e+12
 40  6 0.9982430342856037919  355.8048349368409617455  2.03773890214789185e+12
 40  8 0.2955901715269612651   -8.7673635530039266683 -4.96590578109363443e+05
 40  8 0.3835789838858207346    8.6345682953636675450  1.59675041515415329e+07
 40  8 0.4617856247063984454   -8.5726036858595033863 -2.17979786631013066e+08
 40  8 0.5339438390387514222    8.6792035403353597900  1.80911906370057845e+09
 40  8 0.6010584387938125994   -8.9722641344052718182 -1.05354766113109112e+10
 40  8 0.6633987273214163594    9.4760032670103839791  4.64111057712352371e+10
 40  8 0.7209598693831090754  -10.2357550848067315741 -1.61744997207296051e+11
 40  8 0.7736210349934955488   11.3302052166372728692  4.58788294271838379e+11
 40  8 0.8212126563910905341  -12.8930207519802522143 -1.07849639816736292e+12
 40  8 0.8635494641529788407   15.1567042204897042268  2.12335379815078369e+12
 40  8 0.9004485325593811762  -18.5487985875237733069 -3.51468588210393604e+12
 40  8 0.9317399779779775848   23.9264404859911223866  4.87281942397598828e+12
 40  8 0.9572737160373193666  -33.2403862004272738773 -5.57394608033267480e+12
 40  8 0.9769239476643982734   51.8798113034142502897  5.06781847492376855e+12
 40  8 0.9905923763924959768 -100.6040648099370713453 -3.32296462036270312e+12
 40  8 0.9982126007885498975  349.7517679145362308191  1.09157574750102710e+12
 40 10 0.3491240350423835959    8.1044626376239090604  4.97815648566415184e+05
 40 10 0.4387196983751371349   -8.2649430496481315345 -1.60012159107924998e+07
 40 10 0.5169106267891748763    8.4289700249536174681  2.14568985382467985e+08
 40 10 0.5880102466768422076   -8.7394162429861594887 -1.72793479716942286e+09
 40 10 0.6532661435179256681    9.2436492657995952271  9.66370599606432152e+09
 40 10 0.7130842491820078566   -9.9930116706394027659 -4.04912168995289917e+10
 40 10 0.7675504407128788120   11.0670833544341533639  1.32927186742186493e+11
 40 10 0.8166114246174216440  -12.5977235283755373274 -3.51500813413986633e+11
 40 10 0.8601523756852678115   14.8128375099909561641  7.61211793757483521e+11
 40 10 0.8980352827270740024  -18.1307667224128614691 -1.36070628300670557e+12
 40 10 0.9301199033487633772   23.3897592049357605504  2.00573531203389941e+12
 40 10 0.9562761148859479921  -32.4972852574766122302 -2.40620308046744678e+12
 40 10 0.9763916257411371369   50.7227024815791835977  2.26629159262274219e+12
 40 10 0.9903771238670473487  -98.3635696813105369074 -1.52194000672281616e+12
 40 10 0.9981718861765077611  341.9688097178531052123  5.06540678570157532e+11
 40 12 0.4016456905673825295   -7.6515575701491824745 -4.76241002499267750e+05
 40 12 0.4922195434667785419    8.0494321835955329192  1.49793286535179615e+07
 40 12 0.5699253820812486548   -8.4208136535849948956 -1.93963673205975592e+08
 40 12 0.6395660365184462348    8.9404769786471440796  1.49249684839359450e+09
 40 12 0.7025989789128100904   -9.6840960895673440234 -7.89819328655603790e+09
 40 12 0.7595515733006950043   10.7370311880888849032  3.10080969355514145e+10
 40 12 0.8105925973125538420  -12.2306093260155321900 -9.43759457867767334e+10
 40 12 0.8557320176267703138   14.3878292011033526165  2.28580053616223114e+11
 40 12 0.8949072676796971937  -17.6161285441764441373 -4.46708741351564453e+11
 40 12 0.9280260030426722428   22.7308519903051937661  7.06492148831015015e+11
 40 12 0.9549894476810809607  -31.5866728348933314408 -8.94849862042185547e+11
 40 12 0.9757060773520089825   49.3065793622265928775  8.77252948711296387e+11
 40 12 0.9901001817179990727  -95.6237942050244242864 -6.05258548665142822e+11
 40 12 0.9981195304752235042  332.4555800011746100608  2.04445006775301086e+11
 40 14 0.4532870155565602577    7.3506050838170420292  4.30995427870616142e+05
 40 14 0.5442339789686345686   -7.9624580700755105411 -1.30004891933999062e+07
 40 14 0.6209720845841556480    8.5430072249571207266  1.59802303606504440e+08
 40 14 0.6887249060864295558   -9.2962879730982965754 -1.15617146890752530e+09
 40 14 0.7491344486759865529   10.3321594027800696125  5.69683635990424442e+09
 40 14 0.8028374370814249650  -11.7863237953431205796 -2.06036928801827164e+10
 40 14 0.8500790262863295865   13.8778113043698656526  5.70614189002032242e+10
 40 14 0.8909285539311665447  -17.0019660772022298545 -1.23863794786968460e+11
 40 14 0.9253731004075440580   21.9474549216932679485  2.12616869550994659e+11
 40 14 0.9533639162398723776  -30.5067700283621725532 -2.86703741238264893e+11
 40 14 0.9748417082943207079   47.6300568122079326372  2.94259907223988892e+11
 40 14 0.9897514554915839424  -92.3837216148845215002 -2.09377817408875153e+11
 40 14 0.9980536499752441504  321.2115518822931221621  7.19229529382667542e+10
 40 16 0.5041196078268984637   -7.1706163311995840814 -3.65385816697829810e+05
 40 16 0.5948400378873306416    7.9945368840922865772  1.03601081713405903e+07
 40 16 0.6701083941690790802   -8.8044236717268677950 -1.18759229523626611e+08
 40 16 0.7355131039744033927    9.8386245219578096766  7.93943526924579263e+08
 40 16 0.7928599514918369673  -11.2561792163845755255 -3.57706348691713619e+09
 40 16 0.8428848489248000897   13.2768354988573502595  1.16837799382373581e+10
 40 16 0.8859034710322121198  -16.2839582424821500695 -2.87763455102232170e+10
 40 16 0.9220406032711920830   21.0363045382446252063  5.44205476665103073e+10
 40 16 0.9513298342682664499  -29.2550611307093575419 -7.89565115624594574e+10
 40 16 0.9737629882945167958   45.6912017533981398287  8.54642254023998260e+10
 40 16 0.9893170035990037636  -88.6419449683974534082 -6.30106584632906418e+10
 40 16 0.9979716501139787033  308.2359995458862726991  2.20668469959873695e+10
 40 18 0.5541757569611608369    7.0964455632006169239  2.87032948578502750e+05
 40 18 0.6440586437069545367   -8.1487768378052916063 -7.49295415779993590e+06
 40 18 0.7173259319805557199    9.2294104544513562161  7.85769166630907804e+07
 40 18 0.7798825897260005524  -10.6250995746786465190 -4.75996417773378551e+08
 40 18 0.8336800623306570568   12.5753398300362420059  1.91983540832094336e+09
 40 18 0.8795441465077848964  -15.4555118462340104202 -5.52731728080605793e+09
 40 18 0.9178551200576783309   19.9925991826393847361  1.17511490872890644e+10
 40 18 0.9487885768232179329  -27.8279376204742838752 -1.86002348366191940e+10
 40 18 0.9724201676906550906   43.4872892037265259546  2.14335295863372269e+10
 40 18 0.9887774370235316024  -84.3965028810682866833 -1.64720713711737423e+10
 40 18 0.9978699354149078715  293.5279170075610295498  5.89973482897127151e+09
 40 20 0.6034578391153757604   -7.1242327191667644826 -2.06373011206044408e+05
 40 20 0.6918635823978956934    8.4412434981028798830  4.85007148759312369e+06
 40 20 0.7625556766408816411   -9.8639370815826907801 -4.55359104365847707e+07
 40 20 0.8217114253027287818   11.7568377261277845491  2.44291220365914255e+08
 40 20 0.8714109006272132696  -14.5060714453134664836 -8.59450097868148208e+08
 40 20 0.9125602826010001944   18.8090265132769296486  2.11330727229283977e+09
 40 20 0.9455974615162650032  -26.2200888228999957619 -3.71858705036745739e+09
 40 20 0.9707423046784073861   41.0144000584965269240  4.61870712766187477e+09
 40 20 0.9881053562869748230  -79.6446152292350149082 -3.72879023167502785e+09
 40 20 0.9977434488671769186  277.0858890873352038398  1.37141397155020189e+09
 40 22 0.6519414080432507363    7.2603847973472221966  1.33867331296786957e+05
 40 22 0.7381820177669653482   -8.9051110501488182081 -2.76191896335315425e+06
 40 22 0.8056635557016287308   10.7896394142249256731  2.26360421374190636e+07
 40 22 0.8607927908959100982  -13.4174820625631436855 -1.04570677404336289e+08
 40 22 0.9057608748635443963   17.4738733476688565815  3.10269779141020596e+08
 40 22 0.9415431932477440480  -24.4233988167875288866 -6.23276552879543543e+08
 40 22 0.9686254351887008118   38.2667277702846106990  8.48686331351815581e+08
 40 22 0.9872610954947891315  -74.3822417690010553315 -7.27246685612981439e+08
 40 22 0.9975849155450932093  258.9078794990670076004  2.76129814898662388e+08
 40 24 0.6995736974611060921   -7.5234421851551793736 -7.69999495969025011e+04
 40 24 0.7828874918767084745    9.6007889095892338105  1.35417314904546808e+06
 40 24 0.8464355603514001070  -12.1549294582615470262 -9.39232091502386518e+06
 40 24 0.8968097503840747331   15.9669597179686846289  3.60249362915034965e+07
 40 24 0.9362919913660184834  -22.4247945577385294769 -8.59763930732115507e+07
 40 24 0.9659113903418563574   35.2353118442714503544  1.31477211889550403e+08
 40 24 0.9861853197683807526  -68.6033088894556613013 -1.21303662402648523e+08
 40 24 0.9973835464139723106  238.9908676454162730352  4.78930550103814676e+07
 40 26 0.7462673152129654097    7.9498555618253634591  3.84350674967047889e+04
 40 26 0.8257834364126975801  -10.6385715457254175220 -5.55753134227305069e+05
 40 26 0.8845476517736232669   14.2495243987576056810  3.13319004423332168e+06
 40 26 0.9292870335324333597  -20.2016003610804730783 -9.48013904614511505e+06
 40 26 0.9623471166594800286   31.9055423328750507039  1.68852157984980047e+07
 40 26 0.9847853716709977778  -62.2982702219930501997 -1.71220247272963934e+07
 40 26 0.9971226956806907848  217.3301921105986025395  7.10107599744078144e+06
 40 28 0.7918869566707069652   -8.6073739412446190755 -1.61866454347518920e+04
 40 28 0.8665711329772047833   12.2326538319356501461  1.83640940083694673e+05
 40 28 0.9195085255618683506  -17.7099514833724889229 -7.95353720959115075e+05
 40 28 0.9574989003191077819   28.2517169095597928674  1.75151880414385442e+06
 40 28 0.9829081229582257162  -55.4512097921294113689 -2.01434404765716614e+06
 40 28 0.9967753350052785954  193.9182823221667035796  8.90724669823484030e+05
 40 30 0.8362234559380310461    9.6268206391646931053  5.53255261962385794e+03
 40 30 0.9047873259617315034  -14.8486103952425541053 -4.61390141407026167e+04
 40 30 0.9505460819245361570   24.2233333451444252660  1.40527027717205463e+05
 40 30 0.9802803569592847266  -48.0333751707748319859 -1.93106612444593600e+05
 40 30 0.9962945319611895556  168.7419906529181616861  9.31860462484669115e+04
 40 32 0.8789408536597403954  -11.2872280227764729688 -1.44896272017514275e+03
 40 32 0.9396732248273248489   19.7019475958370371416  8.02673879417749686e+03
 40 32 0.9763583972235023722  -39.9864816486025773656 -1.45490174266746290e+04
 40 32 0.9955910237048425371  141.7763124983632962994  7.97124135267227484e+03
 40 34 0.9194559599913035841   14.2958819535674308554  2.64477381789629192e+02
 40 34 0.9944713648775976855  112.9670940860433034914  5.41632792767922865e+02
 40 34 0.9698594960482462835  -31.1688255800307878474 -8.06110174557552114e+02
 40 36 0.9566090517956613581  -21.0933266332252777886 -2.79237668171861984e+01
 40 36 0.9924208391718735145   82.1706033594805091980  2.79237668171861984e+01
 40 38 0.9874208829065749260   48.8292431851372015217  1.00000000000000000e+00


==> anc/zern3.txt <==
  2  0 0.7745966692414834043    3.8729833462074170214  1.00000000000000000e+00
  3  1 0.8451542547285165741    5.0000000000000000000  1.00000000000000000e+00
  4  0 0.5384693101056831077   -4.5051574728080616694 -2.71953045276410998e+00
  4  0 0.9061798459386639637    7.5816445394768710031  2.71953045276410998e+00
  4  2 0.8819171036881968684    6.1734197258173777456  1.00000000000000000e+00
  5  1 0.6399972828174355088   -4.5977095565684331646 -3.45959684470178752e+00
  5  1 0.9290483037568995073    9.6886186474775239930  3.45959684470178752e+00
  5  3 0.9045340337332908875    7.3636363636363633134  1.00000000000000000e+00
  6  0 0.4058451513773971842    6.1702252274049591563  5.48348664595494562e+00
  6  0 0.7415311855993944601   -5.3748389462911241310 -1.43511950580144028e+01
  6  0 0.9491079123427584863   13.1476052013062822965  8.86770841205945715e+00
  6  2 0.7039226030298783021   -4.9080313389615959352 -4.18405104859628896e+00
  6  2 0.9429254231162849109   11.7968112603924470960  4.18405104859628896e+00
  6  4 0.9198662110077998610    8.5618316563033669553  1.00000000000000000e+00
  7  1 0.5056316101028702770    5.5967199202363913102  7.74929979826204640e+00
  7  1 0.7901728520615063367   -6.0818441485733192309 -2.07985829621886538e+01
  7  1 0.9591472977232244901   16.1451242283369289510  1.30492831639266065e+01
  7  3 0.7482524287809133590   -5.3012166996591361112 -4.90195723424680896e+00
  7  3 0.9522525765206051318   13.9056611441035808951  4.90195723424680896e+00
  7  5 0.9309493362512627490    9.7644444444444449260  1.00000000000000000e+00
  8  0 0.3242534234038089158   -8.2496253433608810468 -1.04959194279077863e+01
  8  0 0.6133714327005903577    5.7184875879201584326  4.37837923169235950e+01
  8  0 0.8360311073266357695   -7.2536239933549628844 -6.64168849658474016e+01
  8  0 0.9681602395076260859   20.4680173662209163865  3.31290120768315930e+01
  8  2 0.5750954154947384156    5.4864542712183768103  1.03173716565577198e+01
  8  2 0.8231248936702126873   -6.8221713395264327318 -2.82443686485591421e+01
  8  2 0.9658711834844078137   19.1392531422808431785  1.79269969920014240e+01
  8  4 0.7809073774098220788   -5.7349539124330721762 -5.61646270078890719e+00
  8  4 0.9589553861430656356   16.0149031809734481158  5.61646270078890719e+00
  8  6 0.9393364366277242583   10.9697594242857068281  1.00000000000000000e+00
  9  1 0.4157226832722143994   -6.9928150993672755220 -1.56588603107141022e+01
  9  1 0.6720868083594120357    5.9834137704407934777  6.80221685548070809e+01
  9  1 0.8623889137545857064   -8.2903856238737390072 -1.05955634099636711e+02
  9  1 0.9734211872358261575   24.3393999987767379878  5.35923258555437343e+01
  9  3 0.6268567313492766635    5.5559964545318019091  1.32101708620107292e+01
  9  3 0.8470184320633105113   -7.5797726651960362076 -3.67267996081497117e+01
  9  3 0.9706915025148207254   22.1315049998034503176  2.35166287461389842e+01
  9  5 0.8060023293481984874   -6.1915996862377191690 -6.32896594498168774e+00
  9  5 0.9640060235840494096   18.1243972986490646804  6.32896594498168774e+00
  9  7 0.9459053029269173241   12.1768479370170581433  1.00000000000000000e+00
 10  0 0.2695431559523449594   10.6279435203527707898  1.98792863062977823e+01
 10  0 0.5190961292068118071   -6.6006541160782568056 -1.12381155355648787e+02
 10  0 0.7301520055740493564    6.5675739347637378529  2.64260415522269284e+02
 10  0 0.8870625997680953168   -9.7451337448858321721 -3.07649115523354112e+02
 10  0 0.9782286581460569730   29.5249214939592086182  1.35890569050435829e+02
 10  2 0.4834123585657844613   -6.4982782814104682600 -2.20019392956522779e+01
 10  2 0.7147217669610400614    6.3325139281330624641  9.88512177601196669e+01
 10  2 0.8813511989894408094   -9.3333965635013793616 -1.57362390717253078e+02
 10  2 0.9771877136191927660   28.2071576931273426680  8.05131122527856746e+01
 10  4 0.6671140895830793838    5.7146613768838605552  1.64355066034003947e+01
 10  4 0.8651715555093814070   -8.3475007991196825685 -4.62596297422359157e+01
 10  4 0.9743172552481862425   25.1226087307756564826  2.98241231388355210e+01
 10  6 0.8259071717629866693   -6.6624646887673106832 -7.04018751147993438e+00
 10  6 0.9679488430067384463   20.2340628359419554272  7.04018751147993438e+00
 10  8 0.9511897312113418712   13.3851632611157853603  1.00000000000000000e+00
 11  1 0.3522236585428802913    8.6287347938197722641  3.05884686323564985e+01
 11  1 0.5800625046846209498   -6.5565862048193954692 -1.81800449628473842e+02
 11  1 0.7664798987993094448    7.1182695539918547922  4.42105856079207967e+02
 11  1 0.9028132186692979788  -11.0598142679623556717 -5.25766874603903830e+02
 11  1 0.9813204361858539615   34.2648323897129785109  2.34872999520813153e+02
 11  3 0.5362791994070849055   -6.3027594731441149989 -2.97174555879029327e+01
 11  3 0.7472812136143208717    6.7261337994032972531  1.37223774749412797e+02
 11  3 0.8956760749895890106  -10.3802336452889605312 -2.22312017957050045e+02
 11  3 0.9800180758167478245   32.0726832537437260839  1.14805698795540181e+02
 11  5 0.6993971163151923021    5.9241271522117129322  1.99968332765183838e+01
 11  5 0.8794456964021718504   -9.1216803441036464761 -5.68491036248783459e+01
 11  5 0.9771439224175312299   28.1129589809956428326  3.68522703483599585e+01
 11  7 0.8420892538530941884   -7.1427664084155457758 -7.75053779230672024e+00
 11  7 0.9711125586607441962   22.3438501530793942607  7.75053779230672024e+00
 11  9 0.9555330859059091297   14.5943625129984528854  1.00000000000000000e+00
 12  0 0.2304583159551348015  -13.2570516809491181220 -3.76450027289225062e+01
 12  0 0.4484927510364468684    7.7390250764817354323  2.66643015563763925e+02
 12  0 0.6423493394403402279   -6.8060230552112805924 -8.35939560480709019e+02
 12  0 0.8015780907333098781    7.9184120088990468389  1.47002605392568239e+03
 12  0 0.9175983992229779229  -12.7742436949781748012 -1.45898234869152657e+03
 12  0 0.9841830547185881350   40.3130081789186149877  5.95897842411711849e+02
 12  2 0.4159624098156228245    7.7352769956337787960  4.43949978845990572e+01
 12  2 0.6264574323959081203   -6.6595646952451641454 -2.75526567760058470e+02
 12  2 0.7939470274728944732    7.6933361846433454545  6.89746507674885038e+02
 12  2 0.9146705653817429615  -12.3741602506778676229 -8.35557749100658270e+02
 12  2 0.9836423300201673214   39.0015643882865248315  3.76942811301232666e+02
 12  4 0.5789651276723724038   -6.2564953466563455464 -3.89654521414917951e+01
 12  4 0.7730363231446140126    7.1462523545476086539  1.84021996227654625e+02
 12  4 0.9068914836710861849  -11.4295780650938851863 -3.02420852625994996e+02
 12  4 0.9822230199314335719   35.9367366057924613187  1.57364308539832166e+02
 12  6 0.7258975385956133453    6.1653363374943834785  2.38959197574303808e+01
 12  6 0.8909711143138906442   -9.9002251362791433564 -6.84984843703913668e+01
 12  6 0.9794096369339512220   31.1027880751692862304  4.46025646129609825e+01
 12  8 0.8555079029729951712   -7.6296531568282235369 -8.46026821456971589e+00
 12  8 0.9737074652844909251   24.4537270573311573685  8.46026821456971589e+00
 12 10 0.9591663046625439337   15.8042197269776174551  1.00000000000000000e+00
 13  1 0.3052439000951260306  -10.4502922220146050591 -5.90214178743792885e+01
 13  1 0.5083664895441596387    7.4137268855425402236  4.42307903909892332e+02
 13  1 0.6836065763078489343   -7.0958169236485773013 -1.44045368880883757e+03
 13  1 0.8253723417043614674    8.6548771876645034240  2.59973300191112821e+03
 13  1 0.9277232974128293286  -14.3504729857541626359 -2.62408802322361589e+03
 13  1 0.9861516297771781847   45.9192287291711167541  1.08152222408581224e+03
 13  3 0.4674077283593283672    7.2784076558384542821  6.20333138261975066e+01
 13  3 0.6632193540425554978   -6.8412451475492419561 -3.99169107810320156e+02
 13  3 0.8155120899445854610    8.2833787788154413789  1.02381319199326504e+03
 13  3 0.9239296299716927008  -13.6883691939658049819 -1.25967794619938763e+03
 13  3 0.9854503143518100750   43.7361954000149495414  5.73000548190245240e+02
 13  5 0.6142593063495931371   -6.2957383309589447506 -4.98961983089714423e+01
 13  5 0.7939535086017127652    7.5834541904931080936  2.40105570571279429e+02
 13  5 0.9159165224273870809  -12.4806530760505260957 -3.99286153979932976e+02
 13  5 0.9839893645265092026   39.7997677371637195165  2.09076781717624954e+02
 13  7 0.7480595761436082958    6.4277219207416029789  2.81337670635992581e+01
 13  7 0.9004756775496132182  -10.6818620718355621335 -8.12096486320403983e+01
 13  7 0.9812664052206940823   34.0922417077230548443  5.30758815684411402e+01
 13  9 0.8668176792952972942   -8.1213181593143168868 -9.16954163421744894e+00
 13  9 0.9758743846237684094   26.5636717689934371833  9.16954163421744894e+00
 13 11 0.9622504486493762554   17.0145799258438294999  1.00000000000000000e+00
 14  0 0.2011940939974345144   16.1089506317128261514  7.14841283346336240e+01
 14  0 0.3941513470775633854   -9.0483751093225279760 -6.05988919005741536e+02
 14  0 0.5709721726085388305    7.3989001570040686673  2.35357671375909331e+03
 14  0 0.7244177313601700696   -7.5802225526719775317 -5.43029402598753040e+03
 14  0 0.8482065834104272062    9.6160532914440004504  7.96655593447054434e+03
 14  0 0.9372733924007059514  -16.3172051536215931833 -7.10177231015256621e+03
 14  0 0.9879925180204853774   52.8302352657041254247  2.74643847858156641e+03
 14  2 0.3646012680189458788   -9.1316917637870886892 -8.74274668878589267e+01
 14  2 0.5554832146914812085    7.3079870200247816214  6.88858400335166266e+02
 14  2 0.7159441912906671091   -7.4329502023137949962 -2.32112636581718425e+03
 14  2 0.8439631082587480959    9.3991944947622076967  4.28828423975437090e+03
 14  2 0.9356154095440315510  -15.9245220957523052618 -4.39466852891023882e+03
 14  2 0.9876840006522727977   51.5227668036130737050  1.82607972152574462e+03
 14  4 0.5100894898420476054    7.0404395327850615161  8.42252803239952215e+01
 14  4 0.6931803572077812614   -7.0702008720265991926 -5.58670778680766830e+02
 14  4 0.8329244270312611276    8.8832931035017974608  1.46239743186955525e+03
 14  4 0.9313649975389302060  -15.0025213873466078951 -1.82302978422601041e+03
 14  4 0.9868981274242257795   48.4693652706684829923  8.35077850713226667e+02
 14  6 0.6439800541745678286   -6.3886148452524409436 -6.26561328265995456e+01
 14  6 0.8112967279695749712    8.0323262788071456697  3.06325019934257966e+02
 14  6 0.9233387776399083480  -13.5329721493842498603 -5.14497223824051957e+02
 14  6 0.9854362155185656391   43.6620601416501230574  2.70828336716393608e+02
 14  8 0.7668779886734721218    6.7049460185928939637  3.27109846877639399e+01
 14  8 0.9084500697170855288  -11.4657697738167598800 -9.49837541264004841e+01
 14  8 0.9828158353154158311   37.0814158855509390378  6.22727694386365442e+01
 14 10 0.8764809089771498085   -8.6165607623498523537 -9.87846828262360077e+00
 14 10 0.9777111778194376157   28.6736690314046676065  9.87846828262360077e+00
 14 12 0.9649012813540153166   18.2253332691844427416  1.00000000000000000e+00
 15  1 0.2691735236822475064   12.4305088115889894596  1.13408728818960526e+02
 15  1 0.4515902092522569578   -8.4423701284300438630 -1.02171199929374723e+03
 15  1 0.6141692804991548682    7.4935013639639027616  4.13395276509061296e+03
 15  1 0.7533031385268392777   -8.0449215582029669491 -9.81831765387706946e+03
 15  1 0.8645617086447164867   10.5067929608764831784  1.47020337235330353e+04
 15  1 0.9441538585875477452  -18.1482431132139048202 -1.32847635019534700e+04
 15  1 0.9893222903137670610   59.3016822451495357882  5.17539793768167965e+03
 15  3 0.4136837855643397122   -8.4032450499329840454 -1.24925040701642729e+02
 15  3 0.5938513107393589285    7.3206718766121223751  1.02725438524176730e+03
 15  3 0.7420806378974298401   -7.7994458134365860502 -3.56415486542235567e+03
 15  3 0.8589171352081036437   10.1488306302764890177  6.71952133218656581e+03
 15  3 0.9419441732329757455  -17.4971239912739520150 -6.97773412258350618e+03
 15  3 0.9889107934233026809   57.1244375665370895945  2.92003831127917147e+03
 15  5 0.5461962862330285162    6.9282908184452347555  1.11726919166686486e+02
 15  5 0.7181226708319706775   -7.3298571263844527479 -7.60427841467155417e+02
 15  5 0.8472941449770414746    9.4900631332461227174  2.02519307795561599e+03
 15  5 0.9374696986273942656  -16.3166520932051817283 -2.55286787032675102e+03
 15  5 0.9880837093986722941   53.2014778766693723355  1.17637571467160410e+03
 15  7 0.6693781070150673917   -6.5173771722092554981 -7.73899347288756019e+01
 15  7 0.8259196216127316914    8.4895303191014992450  3.83526512934883215e+02
 15  7 0.9295520617189841905  -14.5862152523682606642 -6.49639513403985120e+02
 15  7 0.9866431110193107923   47.5238013242105168388  3.43502935197977479e+02
 15  9 0.7830622161946231286    6.9929739070761129938  3.76279651507144806e+01
 15  9 0.9152374713641207027  -12.2513943859406619907 -1.09821554556418803e+02
 15  9 0.9841284343463778672   40.0703764488993527948  7.21935894057043157e+01
 15 11 0.8848336283041766670   -9.1145517625193939182 -1.05871254843281903e+01
 15 11 0.9792879730156160978   30.7837078414763354317  1.05871254843281903e+01
 15 13 0.9672041516493515845   19.4363997336479776834  1.00000000000000000e+00
 16  0 0.1784841814958478545  -19.1644312318960956532 -1.36211645908936788e+02
 16  0 0.3512317634538763000   10.4918375691969831820  1.34116982938661499e+03
 16  0 0.5126905370864769385   -8.1857288120121989294 -6.18086349199179767e+03
 16  0 0.6576711592166907261    7.7651373720610790130  1.74708201182770172e+04
 16  0 0.7815140038968013680   -8.6713779210896344551 -3.31563193463763237e+04
 16  0 0.8802391537269859123   11.6104365888390450579  4.29172613098741494e+04
 16  0 0.9506755217687677950  -20.3643629665962464514 -3.54097128170213691e+04
 16  0 0.9905754753144173641   67.0756772803135135064  1.31538560437606466e+04
 16  2 0.3243166925053621030   10.6577651117823322124  1.70221062624402578e+02
 16  2 0.4979365531842661063   -8.1367476309285837743 -1.62062481742395175e+03
 16  2 0.6489558999409664741    7.6621297282284857033  6.80891736261970891e+03
 16  2 0.7765181243204405392   -8.5282288939080945767 -1.66113189987626720e+04
 16  2 0.8776821183782573810   11.3995605125466177299  2.53500034284176145e+04
 16  2 0.9496657587514429899  -19.9766616731054149625 -2.31944252708240783e+04
 16  2 0.9903866873782992686   65.7708751158039888196  9.09722723334897455e+03
 16  4 0.4552493601123492328   -7.9716137654675653934 -1.73720567444609856e+02
 16  4 0.6258419884730360705    7.4049248279148853769  1.48148232548732153e+03
 16  4 0.7636953263793133662   -8.1854531615726759952 -5.27072409725535908e+03
 16  4 0.8712206321437735435   10.9022319402651532982  1.01120147425078449e+04
 16  4 0.9471344351214440183  -19.0687144525103953185 -1.06212300143885150e+04
 16  4 0.9899151802875899575   62.7247561437839280529  4.47217761109331695e+03
 16  6 0.5772010448157171014    6.8952586557920936272  1.45340982434665250e+02
 16  6 0.7392387454967597193   -7.6106111593953613692 -1.01132418235039279e+03
 16  6 0.8593633516511782755   10.1017904541401311036  2.73353673606383836e+03
 16  6 0.9425730138397849789  -17.6307774921876365681 -3.47882832217969872e+03
 16  6 0.9890724236820801485   57.9328007559919271330  1.61127478603158806e+03
 16  8 0.6913480293650685615   -6.6713448220232534069 -9.42413806645190704e+01
 16  8 0.8384213354437860533    8.9528934712780507965  4.72553922170073236e+02
 16  8 0.9348304931059967515  -15.6401633353201905408 -8.06296411178269750e+02
 16  8 0.9876651993605546354   51.3851202668178714816  4.27983869672715571e+02
 16 10 0.7971327381336994478    7.2891137939695447301  4.28849727399132448e+01
 16 10 0.9210852806650041691  -13.0383487748772051162 -1.25723562028967265e+02
 16 10 0.9852546666132548925   43.0591700584360026482  8.28385892890540276e+01
 16 12 0.8921260534372089657   -9.6146999889652562388 -1.12955691101662978e+01
 16 12 0.9806563426370665804   32.8937800651654583817  1.12955691101662978e+01
 16 14 0.9692233691951197549   20.6477196369619093730  1.00000000000000000e+00
 17  1 0.2406485988908957374  -14.5528187201845380372 -2.17744679178942874e+02
 17  1 0.4057787484817725332    9.5963301266866221084  2.28603399569556859e+03
 17  1 0.5561580022906950083   -8.1083997788080690583 -1.09961191791954152e+04
 17  1 0.6894710126947211082    8.0526323437308153785  3.20562569164626839e+04
 17  1 0.8024116895261600435   -9.2609095999770723040 -6.22419003986087409e+04
 17  1 0.8919343427167925054   12.6424897567621918881  8.19072638070748362e+04
 17  1 0.9555588167499019514  -22.4469501567962161914 -6.83302614324104507e+04
 17  1 0.9915154853339211982   74.4117605171310572132  2.55364709701604588e+04
 17  3 0.3707664020378630965    9.6431126848217765257  2.46922795942464660e+02
 17  3 0.5364763290738873147   -7.9940263413792926883 -2.46585177197869734e+03
 17  3 0.6777096004620133396    7.8769939445735790429  1.07077942966252231e+04
 17  3 0.7956309510219772285   -9.0241680873448562039 -2.67512673318918460e+04
 17  3 0.8884537488552388673   12.2938349038376362188  4.15185081272220341e+04
 17  3 0.9541823975134217095  -21.8032314318265996178 -3.84136421628698008e+04
 17  3 0.9912579881652389124   72.2384348683162329507  1.51575360469506159e+04
 17  5 0.4910382017393725707   -7.7109806391784543322 -2.36280260106782833e+02
 17  5 0.6529936965345907174    7.5358810230280308673  2.07910814678881161e+03
 17  5 0.7818954992513895697   -8.5851052961669971353 -7.55873775812795338e+03
 17  5 0.8815286251142367968   11.6583947347915302117  1.47226333613590177e+04
 17  5 0.9514692675142992773  -20.6395693873028776011 -1.56181460541685519e+04
 17  5 0.9907526451674117940   68.3240640802951730848  6.61142256425546020e+03
 17  7 0.6041477871600923200    6.9152665947759048848  1.85921389372583349e+02
 17  7 0.7573626649690318180   -7.9065026039423598192 -1.31874388641754058e+03
 17  7 0.8696485812971472829   10.7172196544264490825  3.61042287803481440e+03
 17  7 0.9469034848193067511  -18.9449050926619122492 -4.63293942577509006e+03
 17  7 0.9899095675333444699   62.6635181769663134332  2.15533904478523209e+03
 17  9 0.7105492803455543127   -6.8436999096279569343 -1.13353745223988682e+02
 17  9 0.8492356462307828480    9.4209395900214314423  5.74249811920108073e+02
 17  9 0.9393708981759610888  -16.6946614551775525115 -9.86050114516014332e+02
 17  9 0.9885419256388537912   55.2461086130937530925  5.25154047819894913e+02
 17 11 0.8094805200528263356    7.5915004610606704460  4.84821919594526136e+01
 17 11 0.9261764379319533669  -13.8263541436029147036 -1.42690136827505256e+02
 17 11 0.9862316052474540129   46.0478307058549773956  9.42079448680526355e+01
 17 13 0.8985483901848204669  -10.1165725655041036646 -1.20038405497172729e+01
 17 13 0.9818550615670518233   35.0038795602485137692  1.20038405497172729e+01
 17 15 0.9710083124552244538   21.8592475602182290118  1.00000000000000000e+00
 18  0 0.1603586456402253668   22.4090569081878996371  2.60443176789212487e+02
 18  0 0.3165640999636298303  -12.0495276907518267251 -2.91616774538151867e+03
 18  0 0.4645707413759609383    9.1030504214278558095  1.55024262067739564e+04
 18  0 0.6005453046616809898   -8.2076942349135446619 -5.15605548788568267e+04
 18  0 0.7209661773352293856    8.4745827948693577270  1.18672893634644206e+05
 18  0 0.8227146565371428188   -9.9973095384884551606 -1.96307255612689827e+05
 18  0 0.9031559036148179009   13.8807788475588438359  2.31722072511826816e+05
 18  0 0.9602081521348300175  -24.9111344711276530006 -1.80324932105357468e+05
 18  0 0.9924068438435843520   83.0488643033896352108  6.49510748122514269e+04
 18  2 0.2919324472931582037  -12.2967449142143596674 -3.29651340403484539e+02
 18  2 0.4506512306208987351    9.0894621354069329300  3.67199710545822018e+03
 18  2 0.5919041539215320613   -8.1349296051068478164 -1.83890684270508682e+04
 18  2 0.7155977254679724009    8.3713761675363169701  5.52019202508369708e+04
 18  2 0.8195604022935181199   -9.8582679870916951614 -1.09526656972851371e+05
 18  2 0.9015203845665585858   13.6742579757977225086  1.46396504159202770e+05
 18  2 0.9595578621640205030  -24.5269446028789488423 -1.23405962575724508e+05
 18  2 0.9922848760996021422   81.7459386722416070370  4.63809178005322756e+04
 18  4 0.4107371181249999670    9.0106002460212053506  3.49165479725743808e+02
 18  4 0.5691891222995076882   -7.9501757290829173641 -3.63356164341802605e+03
 18  4 0.7019436554360600766    8.1227651510239713417  1.62387967345594661e+04
 18  4 0.8116657479166564659   -9.5290802308454889413 -4.14242250137882220e+04
 18  4 0.8974623688755976048   13.1892519384509245839  6.52540661220149705e+04
 18  4 0.9579520810137970299  -23.6284462777494148611 -6.09713977137505208e+04
 18  4 0.9919843947296400621   78.7047734963179550505  2.41871560346565930e+04
 18  6 0.5222459498897100705   -7.5580652287357468211 -3.15376271169580093e+02
 18  6 0.6763654769892599727    7.6990612393718640405  2.85162900359806827e+03
 18  6 0.7974464084014837306   -8.9946829675608803711 -1.05642476388402010e+04
 18  6 0.8902946263980081598   12.4166423950608741933  2.08497791542541272e+04
 18  6 0.9551447601300795398  -22.2098722508487114169 -2.23103676174259563e+04
 18  6 0.9914616253518827582   73.9225967941148667251  9.48858336958354448e+03
 18  8 0.6278040861400487893    6.9725871142268029956  2.34375080733848506e+02
 18  8 0.7730981300811934354   -8.2136307736028886239 -1.69057669955421079e+03
 18  8 0.8785212107340247822   11.3354869391339363460  4.68051049124790734e+03
 18  8 0.9506248185894869973  -20.2590382651466960340 -6.04962624500472884e+03
 18  8 0.9906275263243986551   67.3937612036305466745  2.82531737257718396e+03
 18 10 0.7274800191971920738   -7.0298834814540498428 -1.34870005453628096e+02
 18 10 0.8586847719717281002    9.8926302286915781536  6.89455954964259035e+02
 18 10 0.9433183315208627517  -17.7495969423638193518 -1.19048209199354187e+03
 18 10 0.9893022513896070347   59.1068332701648273542  6.35896142482910932e+02
 18 12 0.8204051876462266080    7.8988003367816856937  5.44197555430767963e+01
 18 12 0.9306491823514282391  -14.6152045896608004938 -1.60721539869341399e+02
 18 12 0.9870870989863516076   49.0363837407489313591  1.06301784326264595e+02
 18 14 0.9042478396016547793  -10.6198452278548316485 -1.27119711259987476e+01
 18 14 0.9829138458479074192   37.1140016021865335460  1.27119711259987476e+01
 18 16 0.9725975251592746673   23.0709483266670680734  1.00000000000000000e+00
 19  1 0.2175453507349505988   16.8056721704719862487  4.18372150423916025e+02
 19  1 0.3681566603646672098  -10.8521164989193916739 -5.00782906562948210e+03
 19  1 0.5073988250003237388    8.8615692779504193766  2.78213922079650074e+04
 19  1 0.6338141998630784091   -8.3560340972045743513 -9.55524939360083226e+04
 19  1 0.7449135131684913036    8.8833989859126472055  2.25353486143145536e+05
 19  1 0.8382748536108625137  -10.6910463114148495123 -3.79744988764259964e+05
 19  1 0.9117952068222511253   15.0478750708174562334  4.54387311810294632e+05
 19  1 0.9637967209724626061  -27.2435124721755101973 -3.56858696054139291e+05
 19  1 0.9930956860031995292   91.2492354439864357118  1.29183445508207980e+05
 19  3 0.3357663392235913924  -10.9798727297125005009 -4.83131798726704062e+02
 19  3 0.4885868896797209149    8.7942038502546715506  5.66746727075622312e+03
 19  3 0.6219807368808996095   -8.2266630705349346186 -2.94189860077585545e+04
 19  3 0.7375107567042485934    8.7114385467934098983  9.06738479789305857e+04
 19  3 0.8339089963632181357  -10.4612928900882895533 -1.83466464330135495e+05
 19  3 0.9095268363859708716   14.7058765325697660131  2.48721062786526018e+05
 19  3 0.9628938389311751944  -26.6050328754777325457 -2.11649789844959683e+05
 19  3 0.9929262590683276546   89.0786919116624034132  7.99559939453676343e+04
 19  5 0.4456383302963569104    8.5986207647383512409  4.83560542618049567e+02
 19  5 0.5973855347253302916   -7.9710708882795167085 -5.21558130302588688e+03
 19  5 0.7226835739597575747    8.3902596524559758251  2.39023918680986426e+04
 19  5 0.8253248113033708755  -10.0405985329245694970 -6.21013995882757154e+04
 19  5 0.9051120395893161863   14.0855528592454550818  9.91169418280765676e+04
 19  5 0.9611465753479185858  -25.4526378169500482329 -9.34208680071308627e+04
 19  5 0.9925992912118848377   85.1701751218146796418  3.72349546596392029e+04
 19  7 0.5497381299691579404   -7.4774662428693705607 -4.14116159700792934e+02
 19  7 0.6967175899207437295    7.8854396871243004341  3.83477409236835047e+03
 19  7 0.8108964472721458261   -9.4117110869076228141 -1.44428068070999270e+04
 19  7 0.8978432639717282004   13.1765024228929092942  2.88365407292629716e+04
 19  7 0.9583011471879754328  -23.7797499107663057316 -3.10924652088944058e+04
 19  7 0.9920695936472467835   79.5205218357872638535  1.32780733540638030e+04
 19  9 0.6487501297374080877    7.0571622591055458429  2.91662891053695148e+02
 19  9 0.7868942259073343770   -8.5293332692073189349 -2.13522068489446065e+03
 19  9 0.8862554895536839394   11.9559782673880636850  5.97012635209325344e+03
 19  9 0.9538574165026106888  -21.5731783451315486388 -7.76571286245706960e+03
 19  9 0.9912500696428909741   72.1236256092389567129  3.63914430420458166e+03
 19 11 0.7425242774474474228   -7.2267304465273829450 -1.58932952918485029e+02
 19 11 0.8670133049847482676   10.3672133525780552077  8.19013621754452743e+02
 19 11 0.9467820870585980098  -18.8048859143351307921 -1.42117334510577484e+03
 19 11 0.9899679214463035226   62.9673442285826610032  7.61092676269806930e+02
 19 13 0.8301403694442733849    8.2100345292747824999  6.06977614323187211e+01
 19 13 0.9346099466122332888  -15.4047447298815374239 -1.79817964792806180e+02
 19 13 0.9878424738661231164   52.0248484532027930527  1.19120203360487452e+02
 19 15 0.9093401211075308188  -11.1242702554798924552 -1.34199849855075133e+01
 19 15 0.9838558527629625017   39.2241424976392139001  1.34199849855075133e+01
 19 17 0.9740215340114143361   24.2827942684458228939  1.00000000000000000e+00
 20  0 0.1455618541608950933  -25.8313580368028539169 -4.99569845789537112e+02
 20  0 0.2880213168024011172   13.7090087730629655027  6.26165712559635904e+03
 20  0 0.4243421202074387777  -10.1200005468330171965 -3.76375709507228385e+04
 20  0 0.5516188358872198272    8.8060280145895806214  1.43440901604419400e+05
 20  0 0.6671388041974123384   -8.6272478277987563189 -3.85497185530508286e+05
 20  0 0.7684399634756778896    9.4080885361325172767  7.66496285693526268e+05
 20  0 0.8533633645833172965  -11.5235640540959511924 -1.14424178533625905e+06
 20  0 0.9200993341504007939   16.4170190271629294898  1.25822241835799301e+06
 20  0 0.9672268385663063128  -29.9551003020421049428 -9.35311784623301472e+05
 20  0 0.9937521706203894523  100.7495367967980968160  3.28766633505046077e+05
 20  2 0.2653607746057203287   14.0377497233343415672  6.36935122832696948e+02
 20  2 0.4112556026823446786  -10.1383963086289536903 -8.11490342233462343e+03
 20  2 0.5432114001089767275    8.7565600129153402520  4.70294868386909220e+04
 20  2 0.6616329791292148155   -8.5498177912096604558 -1.66619588205883221e+05
 20  2 0.7649256683948234548    9.3069626612451994419  4.02324918594070710e+05
 20  2 0.8512676179997942238  -11.3879167148301103651 -6.90143288684081286e+05
 20  2 0.9190034683616838951   16.2137323836410907063  8.36612021625144756e+05
 20  2 0.9667890740807771888  -29.5734779373394403024 -6.62814141473915312e+05
 20  2 0.9936698787027181679   99.4479824282098405774  2.41088559605475399e+05
 20  4 0.3739726777041733619  -10.1372421441083329086 -6.91331302288209827e+02
 20  4 0.5212514681523362503    8.6277916360922226602  8.48367256422235187e+03
 20  4 0.6477202941293771499   -8.3621745884557991957 -4.54533027082946428e+04
 20  4 0.7561889912927289847    9.0667161620790839294  1.43423545551673451e+05
 20  4 0.8461045192148337613  -11.0685488486631413707 -2.95330578981415136e+05
 20  4 0.9163179805902967878   15.7374153280615232120  4.05487760715975717e+05
 20  4 0.9657195873460848734  -28.6816778116897275197 -3.47990045033948030e+05
 20  4 0.9934691406458031615   96.4103514953067559645  1.32070279194074450e+05
 20  6 0.4764511928243783667    8.3257496134394344267  6.57858164845217175e+02
 20  6 0.6219861701995852421   -8.0367684761419404538 -7.32168750050805556e+03
 20  6 0.7406560250365722409    8.6736252252779717509  3.43047035601850002e+04
 20  6 0.8371081512388979240  -10.5571233091586034192 -9.05819310397648078e+04
 20  6 0.9116910984815763674   14.9825500696360105479  1.46260734706234216e+05
 20  6 0.9638885762232145549  -27.2760371920607234131 -1.38922546877680608e+05
 20  6 0.9931265336199185390   91.6348420453416281362  5.56028689866890345e+04
 20  8 0.5741641400797277139   -7.4477980751530399317 -5.35967003772172461e+02
 20  8 0.7146134097684502251    8.0890878690000889151  5.06878835342236289e+03
 20  8 0.8226501460236222973   -9.8344770920124151559 -1.93707971272870454e+04
 20  8 0.9044133698266734189   13.9376349619141759462  3.90738203740761819e+04
 20  8 0.9610414251292023202  -25.3492929748856319350 -4.24154644075486358e+04
 20  8 0.9925967090222047595   85.1179617060225410796  1.81796198111093108e+04
 20 10 0.6674342515069049409    7.1622563091609396935  3.58799996840793028e+02
 20 10 0.7990926572939228700   -8.8517295135745790446 -2.66158362801684916e+03
 20 10 0.8930585519110372239   12.5782450593483510204  7.50726677676955205e+03
 20 10 0.9566918386226421767  -22.8873256557029378655 -9.82042356658499193e+03
 20 10 0.9917950386162420751   76.8531830074521735696  4.61594042099149647e+03
 20 12 0.7559832575078393457   -7.4319741568098720563 -1.85685258666991274e+02
 20 12 0.8744103933506370829   10.8441308263528117806  9.63763751171178797e+02
 20 12 0.9498461008755609836  -19.8604646390626271568 -1.67970456439524310e+03
 20 12 0.9905555805413772674   66.8276795916883372684  9.01626071891055517e+02
 20 14 0.8388710021042929954    8.5244681817043339578  6.73162834810363222e+01
 20 14 0.9381420232318170571  -16.1948550941684210613 -1.99979558351689576e+02
 20 14 0.9885143376962974848   55.0132397824089593996  1.32663274870653254e+02
 20 16 0.9139174733665843542  -11.6296551360070825609 -1.41279010452752498e+01
 20 16 0.9846993960878245300   41.3342993178122597442  1.41279010452752498e+01
 20 18 0.9753048303966929122   25.4947633243314690787  1.00000000000000000e+00
 21  1 0.1984625021263909939  -19.1803433832233842793 -8.04961364916011348e+02
 21  1 0.3367697560768505016   12.1958811481862294812  1.08085108426914085e+04
 21  1 0.4660507706231036829   -9.7154115524094155631 -6.79546567937535001e+04
 21  1 0.5854287550167768250    8.8324201131468136339  2.67644902192666661e+05
 21  1 0.6930090796927598218   -8.9056230715798534447 -7.37792163816335960e+05
 21  1 0.7868625435767655496    9.9087073854933827022  1.49641610489439848e+06
 21  1 0.8652397082304267295  -12.3115093447141887850 -2.26843116014719661e+06
 21  1 0.9266560299035255799   17.7157734621003655207  2.52292685569556523e+06
 21  1 0.9699400859571494227  -32.5362416874654343246 -1.88996627866389393e+06
 21  1 0.9942719246376270359  109.8139772394134752176  6.67152847160773934e+05
 21  3 0.3067147593926330962   12.4023790601514161125  9.40041031590677335e+02
 21  3 0.4481807736835758393   -9.6888485231961851696 -1.26541168153633134e+04
 21  3 0.5737801413175683818    8.7375673371142710266  7.61853648920097476e+04
 21  3 0.6853199134906768908   -8.7747383404434131648 -2.77687603800595854e+05
 21  3 0.7819324080717997560    9.7412157335658555724  6.85187436365093337e+05
 21  3 0.8622919137409738033  -12.0871841292442052662 -1.19480536744118808e+06
 21  3 0.9251122999084414600   17.3786947436451377769  1.46585402837990364e+06
 21  3 0.9693228988303885796  -31.9016138662190087416 -1.17073543072873121e+06
 21  3 0.9941558583410591288  107.6454825907569698984  4.27715648117281380e+05
 21  5 0.4077148067727885961   -9.5686576091630914931 -9.70155845277236949e+02
 21  5 0.5497623421031228030    8.5459767286143648590  1.23846788193248431e+04
 21  5 0.6700439195944770665   -8.5285718809768535920 -6.82351344395655469e+04
 21  5 0.7723201052570232150    9.4332443186966461468  2.19854566020134575e+05
 21  5 0.8566055006492492296  -11.6790463358597182975 -4.59857248384333041e+05
 21  5 0.9221531720754755357   16.7689121717696885128  6.38599896405419451e+05
 21  5 0.9681441875822951459  -30.7572030840018832976 -5.52231216313063749e+05
 21  5 0.9939346024092635679  103.7411533609166554015  2.10454613737360720e+05
 21  7 0.5038964908603477122    8.1463692295475240712  8.81099524873251653e+02
 21  7 0.6436647933597716698   -8.1347983841893416468 -1.00819124865578542e+04
 21  7 0.7563936209008057521    8.9689493790212928559  4.81715642965798324e+04
 21  7 0.8473825800389833685  -11.0775339607351419602 -1.29038301811829413e+05
 21  7 0.9174111232758350720   15.8801047989042114494  2.10517279116886668e+05
 21  7 0.9662681095403296005  -29.0988105666993206455 -2.01333155919488141e+05
 21  7 0.9935836238224046157   98.0989222280730785997  8.08834272795356519e+04
 21  9 0.5960243104409579384   -7.4553663147432533975 -6.84777459155456313e+02
 21  9 0.7304810441981659519    8.3059464725593219470  6.59870933693620282e+03
 21  9 0.8330131050440657825  -10.2617575053471394853 -2.55467464542947237e+04
 21  9 0.9101847501245146077   14.6997893468239642090  5.20034506546506454e+04
 21  9 0.9634429716632777474  -26.9185679214497390888 -5.67906082124330787e+04
 21  9 0.9930580993061919326   90.7150080458216336865  2.44199721342964112e+04
 21 11 0.6842092531140142597    7.2831869487106279948  4.36856163292843803e+02
 21 11 0.8099584289344747834   -9.1794527535872934010 -3.27908383045487608e+03
 21 11 0.8990898810560462584   13.2019519186186524706  9.32159861985273710e+03
 21 11 0.9591975282546021386  -24.2014800225539694623 -1.22553835238839929e+04
 21 11 0.9922760862026394069   81.5824880197316986141  5.77601257119328784e+03
 21 13 0.7680967444840123282   -7.6439484535109434304 -2.15269512681760347e+02
 21 13 0.8810246868186348834   11.3229596268625023470  1.12454705592683445e+03
 21 13 0.9525759155618414020  -20.9162838300500268929 -1.96765622669980212e+03
 21 13 0.9910781860726628478   70.6878689111408533563  1.05837868345472793e+03
 21 15 0.8467454376614971245    8.8415388396113652192  7.42753784351226471e+01
 21 15 0.9413115390961351858  -16.9854423120452793228 -2.21206433808107931e+02
 21 15 0.9891158167783559163   58.0015694779642743129  1.46931055372985270e+02
 21 17 0.9180543298865752044  -12.1358479916348702687 -1.48357343378221564e+01
 21 17 0.9854591497107347831   43.4444697104414956357  1.48357343378221564e+01
 21 19 0.9764672918705589177   26.7068376879346658370  1.00000000000000000e+00
 22  0 0.1332568242984661089   29.4218808962302595944  9.61012221765490153e+02
 22  0 0.2641356809703449549  -15.4616596835319022318 -1.33205048464000502e+04
 22  0 0.3903010380302908144   11.2192531398461046166  8.91938240168614138e+04
 22  0 0.5095014778460075222   -9.5124273052635359704 -3.82262430068024609e+05
 22  0 0.6196098757636461229    8.9785347818406684439  1.17000093979952438e+06
 22  0 0.7186613631319501705   -9.2840217394391135741 -2.69769969702160824e+06
 22  0 0.8048884016188398993   10.5154271885064698466  4.80283083364987094e+06
 22  0 0.8767523582704416230  -13.2332986521474200714 -6.61899889160461351e+06
 22  0 0.9329710868260161494   19.2137470996296748638  6.87973702969967946e+06
 22  0 0.9725424712181152120  -35.4948791424520351256 -4.92911065449216310e+06
 22  0 0.9947693349975521571  120.1775417939664123423  1.69866853864510776e+06
 22  2 0.2431810059442933436  -15.8729938895964615142 -1.22979647316140290e+03
 22  2 0.3780038538945185156   11.2678000486939566827  1.76229555051788448e+04
 22  2 0.5014028656398283879   -9.4824329187757498971 -1.15757682052394550e+05
 22  2 0.6141077781456768525    8.9198077231074304194  4.70922808363084565e+05
 22  2 0.7149521986725204670   -9.2065687463943053359 -1.33093720459509199e+06
 22  2 0.8024816531845608836   10.4166205018084365719  2.75238896842568088e+06
 22  2 0.8753030576948745978  -13.1003569260888710346 -4.23508254775571171e+06
 22  2 0.9322088238338089861   19.0129168839325615181  4.76233354540208634e+06
 22  2 0.9722369469931401165  -35.1151908648496871024 -3.59417735023784870e+06
 22  2 0.9947118066389215585  118.8770201742563301650  1.27391630341817648e+06
 22  4 0.3431394095385289500   11.3396373065436932848  1.35653908298811234e+03
 22  4 0.4803500578940685939   -9.4005507505660474976 -1.91636775033705053e+04
 22  4 0.6002713199487740292    8.7765210778676578940  1.19362119966979764e+05
 22  4 0.7057765881455132506   -9.0219690884768510841 -4.46326378414952196e+05
 22  4 0.7965828259239944309   10.1834666502844086722  1.12310725906098168e+06
 22  4 0.8717706986925869428  -12.7883209579084926588 -1.98784894863398257e+06
 22  4 0.9303573763332384505   18.5429887085406228664  2.46557170040078647e+06
 22  4 0.9714963928542630356  -34.2283287556627939807 -1.98369182909296383e+06
 22  4 0.9945725106259573067  115.8420047507102594864  7.27633215133533231e+05
 22  6 0.4378088420288351879   -9.1731175638410835660 -1.33886012675944767e+03
 22  6 0.5749156511309458928    8.5228296159159881995  1.76974479709780790e+04
 22  6 0.6896166515958033205   -8.7176078113273938186 -9.99570103283027274e+04
 22  6 0.7864044651420736276    9.8083321868687836087  3.28120908079256769e+05
 22  6 0.8657469954765877329  -12.2920816309077114425 -6.95995893122693640e+05
 22  6 0.9272223513764273894   17.8003881917652222455  9.76426097233634093e+05
 22  6 0.9702476153890438049  -32.8318420034684237407 -8.50153312842335901e+05
 22  6 0.9943381086386624546  111.0712701176857137852  3.25200623136222770e+05
 22  8 0.5285232011676305186    8.0328894532330608058  1.16376527069145186e+03
 22  8 0.6629298000592384055   -8.2569481002233633404 -1.36489401193642097e+04
 22  8 0.7702973252766071033    9.2735139286093399846  6.63633537022887904e+04
 22  8 0.8564238987236775236  -11.6010218112068663743 -1.80064560701337294e+05
 22  8 0.9224310438513154686   16.7781124463790902723  2.96487064639646502e+05
 22  8 0.9683527511778770025  -30.9210805243779240925 -2.85300497226645879e+05
 22  8 0.9939836936466367456  104.5625263922387375715  1.14999814434720669e+05
 22 10 0.6157121952026699541   -7.4909898061424966542 -8.64798925020535762e+02
 22 10 0.7446525800820441576    8.5331402725598248793  8.47464098712111445e+03
 22 10 0.8422208606925402075  -10.6926545446158716146 -3.31926411332898206e+04
 22 10 0.9152954620613054093   15.4627766652798062097  6.81213063495373499e+04
 22 10 0.9655650609251927863  -28.4876246532738974793 -7.47931160457350634e+04
 22 10 0.9934653389629107823   96.3117307799129349632  3.22546087673869588e+04
 22 12 0.6993570594834803700    7.4165973260574054038  5.26955887852292562e+02
 22 12 0.8197004514556881505   -9.5114854351722613046 -3.99765058195916936e+03
 22 12 0.9044743355004495333   13.8268430160791826466  1.14444598739576068e+04
 22 12 0.9614286390372224211  -25.5156410394987211987 -1.51146191802412013e+04
 22 12 0.9927038383037026792   86.3115830336686684632  7.14085400039047090e+03
 22 14 0.7790581353235260798   -7.8614010049404408065 -2.47828248788631441e+02
 22 14 0.8869746725777618579   11.8033732445030334901  1.30220409009612194e+03
 22 14 0.9550234650205186027  -21.9723047747747592950 -2.28660865795864675e+03
 22 14 0.9915459758079268049   74.5479354588593423614  1.23223281665115633e+03
 22 16 0.8538840953369486453    9.1608086648621327441  8.15750906172220027e+01
 22 16 0.9441716671048347997  -17.7764323516322235719 -2.43498679978731616e+02
 22 16 0.9896574229333491290   60.9898469080374425744  1.61923589361509613e+02
 22 18 0.9218114223304009203  -12.6427273919336506935 -1.55434969608301152e+01
 22 18 0.9861470092655686415   45.5546517646376969424  1.55434969608301152e+01
 22 20 0.9775252199076787107   27.9190028290474216988  1.00000000000000000e+00
 23  1 0.1824403881391106208   21.6698811362972278971  1.55129747558564804e+03
 23  1 0.3102203055798479214  -13.6185363151917719904 -2.30754099423155494e+04
 23  1 0.4306540690274667238   10.6493407022048867105  1.61715059168497741e+05
 23  1 0.5432655014110479019   -9.4248194811532393089 -7.16606966314701829e+05
 23  1 0.6465973708499159756    9.1508066233438487558  2.25120277452000603e+06
 23  1 0.7391032191832954679   -9.6529480477783877745 -5.29963642706259713e+06
 23  1 0.8193346673873055375   11.0935222652203258065  9.59279579942857288e+06
 23  1 0.8860118596089326948  -14.1100448766251105326 -1.33924357895606402e+07
 23  1 0.9380616458993328299   20.6421812511954030356  1.40550123878785782e+07
 23  1 0.9746430784437970507  -38.3241458143910875833 -1.01363819661465473e+07
 23  1 0.9951711115995443002  130.1059075568074661078  3.50585924055556068e+06
 23  3 0.2822341075213514183  -13.9030330141026059465 -1.82358709688993645e+03
 23  3 0.4137207380115313637   10.6600188960542201499  2.76859402984471890e+04
 23  3 0.5319378983672106154   -9.3579532598263508447 -1.89260018945314776e+05
 23  3 0.6388334997434346185    9.0491348465185943439  7.93341989388163551e+05
 23  3 0.7338420236121234730   -9.5239221616294038597 -2.29483353195799375e+06
 23  3 0.8159100972654167450   10.9300688909261296544  4.83250758768565673e+06
 23  3 0.8839456841584172331  -13.8899499662256253885 -7.54002563891452830e+06
 23  3 0.9369736792918962331   20.3088404108702533790  8.56625417576515861e+06
 23  3 0.9742067188336681616  -37.6924358258759255591 -6.51004839977029711e+06
 23  3 0.9950889210283342390  127.9389667648893862406  2.31620148354759812e+06
 23  5 0.3756119453332900093   10.6081398256208796482  1.92224982408236383e+03
 23  5 0.5087223249110019996   -9.2183431849921841916 -2.83356671832543980e+04
 23  5 0.6235026309413822521    8.8564747752540409209  1.81912584207800624e+05
 23  5 0.7236480855215519092   -9.2857549554173566264 -6.96014797947108629e+05
 23  5 0.8093467136114427252   10.6318596171487218527  1.78267598012501188e+06
 23  5 0.8800121100906909133  -13.4909414918464811706 -3.19811977612942550e+06
 23  5 0.9349110357731671428   19.7067697841951918747  4.00615221481022798e+06
 23  5 0.9733815106951514418  -36.5539175342209432529 -3.24472597556185629e+06
 23  5 0.9949336875583274509  124.0377456131467113210  1.19453318785452168e+06
 23  7 0.4648603991799408752   -8.8939740196903009917 -1.82061755224265289e+03
 23  7 0.5973024883105203520    8.5420997855696310097  2.48227296160904152e+04
 23  7 0.7069345267101880825   -8.9237499715638257669 -1.43342862173319096e+05
 23  7 0.7988164110228292980   10.1900873895873687047  4.78462236516753095e+05
 23  7 0.8737800737805948570  -12.9071407916717628694 -1.02774582940108189e+06
 23  7 0.9316679569592205556   18.8318554444867665154  1.45512657522673300e+06
 23  7 0.9720898640807730251  -34.9057670808802811280 -1.27476261238306831e+06
 23  7 0.9946912609597314825  118.4008309620422636499  4.89260380150135315e+05
 23  9 0.5507605273109396071    7.9676250255806158052  1.51792693162109481e+03
 23  9 0.6801740641229394591   -8.3975814997630440217 -1.82006159922616207e+04
 23  9 0.7826756686532229113    9.5853699028181242880  8.98906655721211428e+04
 23  9 0.8644438081789772577  -12.1269884577490838495 -2.46727417140867125e+05
 23  9 0.9268726505010935757   17.6764928040787197006  4.09635237666693225e+05
 23  9 0.9701942284891841295  -32.7429395136908070185 -3.96364294425248227e+05
 23  9 0.9943367890360630401  111.0257390450667998039  1.60248497387941548e+05
 23 11 0.6335426217893800338   -7.5482803305620826961 -1.08070628296470159e+03
 23 11 0.7573901115087880997    8.7685745333328579676  1.07520259059102173e+04
 23 11 0.8504580877066224565  -11.1264942651128144746 -4.25552361636089481e+04
 23 11 0.9198533266491336624   16.2264518540582294293  8.79804140941498044e+04
 23 11 0.9674538749458028164  -30.0565013746132621009 -9.70659411373806506e+04
 23 11 0.9938274347728538460  101.9081841906261871600  4.19694435838942809e+04
 23 13 0.7131059592418905746    7.5600175837015584079  6.30278487645902942e+02
 23 13 0.8284857750985112901   -9.8470541688381398870 -4.82772445399961543e+03
 23 13 0.9093111036509075040   14.4527197935268176821  1.39088600454454008e+04
 23 13 0.9634280302184848876  -26.8298082069283339024 -1.84445585112430526e+04
 23 13 0.9930866888069632692   91.0405014469333337956  8.73314443215136453e+03
 23 15 0.7890252222841965812   -8.0833722468547435369 -2.83503960915139373e+02
 23 15 0.8923559861475214294   12.2851156147977533806  1.49757529377664150e+03
 23 15 0.9572304372855118260  -23.0284966444088823323 -2.63814207504661454e+03
 23 15 0.9919671459733226948   78.4078978111207334223  1.42407074218511252e+03
 23 17 0.8603857605739297920    9.4819317169478090079  8.92154551514084915e+01
 23 17 0.9467656541721191088  -18.5677657575676171575 -2.66856367496991481e+02
 23 17 0.9901476736716621208   63.9780796336487398435  1.77640912345582962e+02
 23 19 0.9252387978463749718  -13.1501950859308802677 -1.62511987608834190e+01
 23 19 0.9867727200335182358   47.6648439120360905008  1.62511987608834190e+01
 23 21 0.9784921095801633051   29.1312467732486481964  1.00000000000000000e+00
 24  0 0.1228646926107103965  -33.1726280750210804626 -1.85343923932396319e+03
 24  0 0.2438668837209884421   17.3010528417620861319  2.81346142880594925e+04
 24  0 0.3611723058093878613  -12.3899918695621771292 -2.07457306394056446e+05
 24  0 0.4730027314457149745   10.3012813735249011415  9.85922032229578355e+05
 24  0 0.5776629302412229494   -9.4589536221584946674 -3.37643620649404218e+06
 24  0 0.6735663684734684020    9.4151568576930415588  8.81731796488359943e+06
 24  0 0.7592592630373575791  -10.1101736750828141709 -1.80919537875329405e+07
 24  0 0.8334426287608339701   11.7719080675906972999  2.95307960723626129e+07
 24  0 0.8949919978782753249  -15.1173689322964825976 -3.81681966859638244e+07
 24  0 0.9429745712289743231   22.2678215367118532697  3.78930540973151997e+07
 24  0 0.9766639214595175256  -41.5296332905695138038 -2.63390200984231792e+07
 24  0 0.9955569697904981252  141.3327843424839898034  8.92969274296832643e+06
 24  2 0.2243961488455199771   17.7965222559073339426  2.37491386128159229e+03
 24  2 0.3496054084640277115  -12.4677263044890658250 -3.77867535177867976e+04
 24  2 0.4652423360162741273   10.2885093621971730471  2.77000161388067645e+05
 24  2 0.5722472894993021475   -9.4149807888280179213 -1.26909693721991149e+06
 24  2 0.6697725915168836197    9.3542468654879709078  4.09169962057367479e+06
 24  2 0.7566558571235786346  -10.0339120052445487374 -9.83289863978269883e+06
 24  2 0.8317349493075778533   11.6751882729545197748  1.80913083639286011e+07
 24  2 0.8939566822438721472  -14.9865795184581855892 -2.55794069921377636e+07
 24  2 0.9424277484611394140   22.0688967271993128350  2.70989120181385726e+07
 24  2 0.9764442002768434214  -41.1514382818205746162 -1.96688978892371505e+07
 24  2 0.9955155456205156961  140.0330600651287511482  6.82679213400511257e+06
 24  4 0.3169336094401067894  -12.6099788009883919671 -2.64732716421362375e+03
 24  4 0.4451422051706501737   10.2481332159316771424  4.22933898093179305e+04
 24  4 0.5586781831526673736   -9.3067595042225867985 -2.99667541651317966e+05
 24  4 0.6604227930281526548    9.2086076321293717228  1.29080398704469507e+06
 24  4 0.7502996670748878216   -9.8535885047848790208 -3.81397281774065923e+06
 24  4 0.8275895985431196422   11.4478145883949178341  8.16630137906906381e+06
 24  4 0.8914526954173205286  -14.6801594761430287406 -1.29059588443205729e+07
 24  4 0.9411083301116894839   21.6038170124646384807  1.48018436378814243e+07
 24  4 0.9759148032008385654  -40.2683292843726903243 -1.13210184193304330e+07
 24  4 0.9954158121767913148  137.0000374199589998625  4.04202255640269723e+06
 24  6 0.4048206527070843941   10.0859789621274629212  2.68164098173293360e+03
 24  6 0.5339875643302226527   -9.1098355037204026274 -4.10511248255245155e+04
 24  6 0.6440728372789806810    8.9665559995933286075  2.70775157615913486e+05
 24  6 0.7394118284601148838   -9.5621763259259573431 -1.05762974490477191e+06
 24  6 0.8205739384457729768   11.0850731939216942123  2.75250525283009373e+06
 24  6 0.8872464545075567921  -14.1947581090440788643 -4.99868627611914184e+06
 24  6 0.9389023491808422550   20.8701483722923981645  6.31809611704734713e+06
 24  6 0.9750322013595129622  -38.8785985682098100824 -5.14829527994797844e+06
 24  6 0.9952497802248683190  132.2328524359781170006  1.90160425732233073e+06
 24  8 0.4893358540842309701   -8.6969336119278413122 -2.44312052227121376e+03
 24  8 0.6173751285781657883    8.5930636608513886188  3.42470135881836541e+04
 24  8 0.7223770631965251710   -9.1431430932301296366 -2.01739127040651249e+05
 24  8 0.8098424317002270723   10.5771392953634659762  6.83578764821806690e+05
 24  8 0.8808968873202025485  -13.5238398056862703100 -1.48509839780137059e+06
 24  8 0.9355989832408082574   19.8633208742881492981  2.12014773902071919e+06
 24  8 0.9737168311039451352  -36.9791086694466670792 -1.86770431256263680e+06
 24  8 0.9950029337847340338  125.7299345210366965375  7.19011440496220370e+05
 24 10 0.5709508361034917323    7.9387091540521979027  1.95740364956413055e+03
 24 10 0.6957071106705792207   -8.5526984502298528668 -2.39425802682602662e+04
 24 10 0.7937704461079863050    9.9030824988525392172  1.19930818909666414e+05
 24 10 0.8716077014573125892  -12.6549814908373932099 -3.32620226202152378e+05
 24 10 0.9308308975305714661   18.5751834074043706835  5.56393205768364714e+05
 24 10 0.9718328175212369580  -34.5644585943152762297 -5.41063038014775957e+05
 24 10 0.9946507264120967307  117.4886258048823037825  2.19344416157593339e+05
 24 12 0.6497710185475678024   -7.6226543856632069662 -1.33761841654486352e+03
 24 12 0.7689035738099373463    9.0106863362026601294  1.34919168117248155e+04
 24 12 0.8578717519711395179  -11.5627607497264257574 -5.39073641156874437e+04
 24 12 0.9239438133863469016   16.9907016791968814573  1.12194060815506455e+05
 24 12 0.9691459349818400959  -31.6252278380775244671 -1.24323527065359594e+05
 24 12 0.9941515005868871713  107.5044110609018019886  5.38825319703606219e+04
 24 14 0.7256429601168604693    7.7115897958753683028  7.48058154830422836e+02
 24 14 0.8364496597448636273  -10.1855605153408390606 -5.78025748892495722e+03
 24 14 0.9136800045427203587   15.0794257730011640461  1.67494803983429847e+04
 24 14 0.9652300695077798975  -28.1439810037760764772 -2.22940311840774339e+04
 24 14 0.9934313565098783494   95.7692699308803838676  1.05767501198289829e+04
 24 16 0.7981280792611578079   -8.3091144982006959196 -3.22439114011160257e+02
 24 16 0.8972466862372857621   12.7679830740240429776  1.71150102344511720e+03
 24 16 0.9592306857879767668  -24.0848345848384468582 -3.02383661439270327e+03
 24 16 0.9923483360615045212   82.2677709761233018071  1.63477470495874627e+03
 24 18 0.8663322478839571295    9.8046310332492030426  9.71965002326605827e+01
 24 18 0.9491290367907280201  -19.3593942305291975003 -2.91279553242779969e+02
 24 18 0.9905935438016565397   66.9662738244021511491  1.94083053010119357e+02
 24 20 0.9283780719116511149  -13.6581707217345957872 -1.69588478343676208e+01
 24 20 0.9873443418945369032   49.7750448533647471550  1.69588478343676208e+01
 24 22 0.9793792286287206217   30.3435595636017652055  1.00000000000000000e+00
 25  1 0.1688007104244245438  -24.2685414336858116258 -2.99467857727612591e+03
 25  1 0.2874895503759579696   15.1136234511909073319  4.88580583131772946e+04
 25  1 0.4000727123445281253  -11.6508562996632392128 -3.77225697089252644e+05
 25  1 0.5063546138417778231   10.1029819540288077206  1.85416583470009989e+06
 25  1 0.6052039966980303776   -9.5378726063862000473 -6.52002008546331991e+06
 25  1 0.6953713105762521218    9.6828924352683127807  1.73945312581173517e+07
 25  1 0.7756556292066629776  -10.5504649376212285006 -3.63182582776676863e+07
 25  1 0.8449645023765172125   12.4197159791479805335  6.01201043185461760e+07
 25  1 0.9023450368524809084  -16.0797481410546012626 -7.85688525022562146e+07
 25  1 0.9470040857996467887   23.8247066377901290934  7.86519816584707350e+07
 25  1 0.9783230943926305434  -44.6066093188390127011 -5.49806215591822565e+07
 25  1 0.9958739384431035679  152.1249767952943159344  1.86983316720884852e+07
 25  3 0.2613359347139623812   15.4762503313572317154  3.53235244825798964e+03
 25  3 0.3840347991295262609  -11.6966780919327479893 -5.96846055851709898e+04
 25  3 0.4954148717759115361   10.0601963796348830016  4.55998820280223154e+05
 25  3 0.5974964331906856829   -9.4587679058964742040 -2.15530591805676511e+06
 25  3 0.6899406223659421133    9.5804094850394481142  7.12075853153474070e+06
 25  3 0.7719154053757223410  -10.4240165764500911649 -1.74479065825079978e+07
 25  3 0.8425054990440565827   12.2596710961996659961  3.26003730010753572e+07
 25  3 0.9008520423349147821  -15.8629897056880366790 -4.66484993360182345e+07
 25  3 0.9462148137662095282   23.4942721723472693895  4.98602910673313737e+07
 25  3 0.9780057832616741997  -43.9771642783046772252 -3.64081729851313308e+07
 25  3 0.9958140995121874672  149.9592431423928928780  1.26786156546295509e+07
 25  5 0.3481134985997479392  -11.7088166033612761652 -3.77828838923031935e+03
 25  5 0.4730983139917877556    9.9653435068489919502  6.31492813806485210e+04
 25  5 0.5823477343154489505   -9.3075378307583456206 -4.62067685795999772e+05
 25  5 0.6794683134005632397    9.3905130911351992751  2.03998498378981580e+06
 25  5 0.7647821915309706009  -10.1927378546067171072 -6.14531430146472435e+06
 25  5 0.8378479701028079818   11.9689622501777144237  1.33595839403416160e+07
 25  5 0.8980367542845174578  -15.4708814474065992073 -2.13624490566666611e+07
 25  5 0.9447307873134850320   22.8980432526310551111  2.47138580891368464e+07
 25  5 0.9774102160810378415  -42.8431326357485673384 -1.90132460567334853e+07
 25  5 0.9957018895383943358  146.0603971655106079197  6.81027909440117702e+06
 25  7 0.4312796948038975509    9.7047219610313266713  3.68957633678670118e+03
 25  7 0.5566635150327389203   -9.0546917032981060203 -5.84199081289601381e+04
 25  7 0.6624346489790827741    9.0994521864740782746  3.94829091664980631e+05
 25  7 0.7534306392450259571   -9.8484677394143727014 -1.57119448733796715e+06
 25  7 0.8305312030763710718   11.5421405856285996805  4.14866260435491661e+06
 25  7 0.8936495997957408788  -14.8995523742964426361 -7.61813702746895421e+06
 25  7 0.9424299711100020405   22.0332050911137891092  9.70777321927097067e+06
 25  7 0.9764897200437140379  -41.2025370508806858538 -7.95398546477881074e+06
 25  7 0.9955287364153416751  140.4274376513875495220  2.94678239608703693e+06
 25  9 0.5116039550886605225   -8.5599970224359296367 -3.23922703964702259e+03
 25  9 0.6354877524744783068    8.6683489583049979643  4.65556545056985124e+04
 25  9 0.7362406801873941919   -9.3730154144260531268 -2.79215570923787192e+05
 25  9 0.8197059879866006593   10.9684702309592356784  9.59048221156047890e+05
 25  9 0.8872471701070558936  -14.1418860068919300943 -2.10508877466612495e+06
 25  9 0.9391003001885991353   20.8947884637436693822  3.02789548333317880e+06
 25  9 0.9751642356951715218  -39.0519671300405093461 -2.68084711546659749e+06
 25  9 0.9952800313800224119  133.0586573901619829030  1.03489132910123165e+06
 25 11 0.5893716540579686525    7.9378790058919976858  2.49792519130659866e+03
 25 11 0.7097767548518485459   -8.7193794749827109314 -3.11110268657172637e+04
 25 11 0.8037741386467268656   10.2255714875657695018  1.57845219500594772e+05
 25 11 0.8780467847465307507  -13.1846524651168852671 -4.41919872705608781e+05
 25 11 0.9343809414465220620   19.4741349247804542699  7.44265853554742876e+05
 25 11 0.9733003507891585526  -36.3856932979853482379 -7.27046841484442353e+05
 25 11 0.9949316787941654416  123.9512384000709204201  2.95468742809124233e+05
 25 13 0.6646071395413954974   -7.7107372743125353054 -1.64111861093542393e+03
 25 13 0.7793632975635653715    9.2582854887050913817  1.67612475472216465e+04
 25 13 0.8645803467163780676  -12.0010522683120726128 -6.75492433436587598e+04
 25 13 0.9276355697935071420   17.7554364627147727163  1.41438901489647833e+05
 25 13 0.9706705058158879851  -33.1938275647600207208 -1.57355563828480517e+05
 25 13 0.9944432298848877583  113.1004455666091956800  6.83457767462052143e+04
 25 15 0.7371228292871420118    7.8698893656411312847  8.81583992791361084e+02
 25 15 0.8437028483882660357  -10.5265340868918144679 -6.86671332571490984e+03
 25 15 0.9176460126707460807   15.7068359612385890500  2.00026741175790048e+04
 25 15 0.9668626395987107713  -29.4581589240073355995 -2.67142686655505277e+04
 25 15 0.9937432831874611905  100.4979100429174394549  1.26967238808950697e+04
 25 17 0.8064749270264053305   -8.5380365037612868662 -3.64776151569878266e+02
 25 17 0.9017111280916179084   13.2518115956735282879  1.94482157309013928e+03
 25 17 0.9610519894429823129  -25.1412983365784938883 -3.44527235201912072e+03
 25 17 0.9926949817285393163   86.1275672114960997305  1.86522693049885970e+03
 25 19 0.8717919042429269627   10.1286822458303618077  1.05518248755806098e+02
 25 19 0.9512912878717950660  -20.1512781270416851953 -3.16768283536563217e+02
 25 19 0.9910007996188118229   69.9544345644934395523  2.11250034780757119e+02
 25 21 0.9312641337191279733  -14.1665879470740314616 -1.76664509001886998e+01
 25 21 0.9878685986255070217   51.8852535031218309314  1.76664509001886998e+01
 25 23 0.9801960588196068080   31.5559328529139762054  1.00000000000000000e+00
 26  0 0.1139725856095299694   37.0767017949457411419  3.58280841365707101e+03
 26  0 0.2264593654395368472  -19.2221382679834391638 -5.90879412303270074e+04
 26  0 0.3359939036385088951   13.6248904457315678229  4.75400846476108592e+05
 26  0 0.4411482517500268652  -11.1573844135292077340 -2.47819677887386410e+06
 26  0 0.5405515645794568558   10.0319449475958997198  9.37128800090955198e+06
 26  0 0.6329079719464951737   -9.7056156405516151864 -2.72570872247533798e+07
 26  0 0.7170134737394237012   10.0287807714902648115  6.30275192977530435e+07
 26  0 0.7917716390705081819  -11.0722362283943578376 -1.17917471430527896e+08
 26  0 0.8562079080182944946   13.1640507330705478495  1.79409242963326752e+08
 26  0 0.9094823206774911295  -17.1704149343947172213 -2.19970878244243056e+08
 26  0 0.9509005578147050608   25.5773073342667736085  2.10218878713859260e+08
 26  0 0.9799234759615012003  -48.0588296967737562682 -1.42462821576844990e+08
 26  0 0.9961792628889886148  164.2152029492646931885  4.76396305657351613e+07
 26  2 0.2082874132496950470  -19.8035599270023610075 -4.58928723194267513e+03
 26  2 0.3250951159297449933   13.7313616939072673517  8.02462143635280663e+04
 26  2 0.4337308201512872774  -11.1604521634484505910 -6.48710945057307952e+05
 26  2 0.5352693045161002194   10.0003477425950908497  3.29916760982497875e+06
 26  2 0.6291017259715838694   -9.6572491358093355274 -1.19153524956491087e+07
 26  2 0.7142961448813255343    9.9679013918148875462  3.24784307859903947e+07
 26  2 0.7898847803734211359  -10.9974017618923252115 -6.90001790231184214e+07
 26  2 0.8549608246188138416   13.0691063403569884827  1.15823231647890240e+08
 26  2 0.9087225239145085842  -17.0413513968762480033 -1.53025332685052991e+08
 26  2 0.9504979892528874208   25.3798885650607104481  1.54439827779603243e+08
 26  2 0.9797614085272975393  -47.6818117116218473939 -1.08559599196924940e+08
 26  2 0.9961486783754949226  162.9161071876870039432  3.70328595953623280e+07
 26  4 0.2944005820027136289   13.9427263715005782529  5.14937455899580618e+03
 26  4 0.4145738413778925491  -11.1582635047685538865 -9.17680280344893399e+04
 26  4 0.5220722972898437231    9.9215847972337876115  7.27847717240219819e+05
 26  4 0.6197484947374558573   -9.5411995170786596532 -3.53985299959401833e+06
 26  4 0.7076816045280716061    9.8236699961391433789  1.19617612030064147e+07
 26  4 0.7853186026123071262  -10.8212265198035488822 -2.98423488237042539e+07
 26  4 0.8519543660004740282   12.8464113480051125293  5.65620837957338020e+07
 26  4 0.9068954411738039401  -16.7393265963245134742 -8.18406590055230409e+07
 26  4 0.9495315474147040247   24.9185817952296275735  8.82006853254918456e+07
 26  4 0.9793727399051432858  -46.8016261858649897931 -6.47663121433359608e+07
 26  4 0.9960753706498353122  159.8846393668069936211  2.26234135841604918e+07
 26  6 0.3763619449401341965  -11.0554866845241477336 -5.31433898473842510e+03
 26  6 0.4981903476020642096    9.7723601968490889647  9.24716566470529942e+04
 26  6 0.6034823337822636802   -9.3465822871444501629 -6.96496045995265828e+05
 26  6 0.6964145601876823299    9.5895833662381679829  3.14438084749722434e+06
 26  6 0.7776352249293639884  -10.5393500599735361334 -9.64042903551158868e+06
 26  6 0.8469343438001072366   12.4928487500419507228  2.12505179427335523e+07
 26  6 0.9038599701064449210  -16.2620323662783086149 -3.43466539981956407e+07
 26  6 0.9479311708554223337   24.1916644259814468398  4.00515567718215585e+07
 26  6 0.9787304271138506095  -45.4170437828877950892 -3.09789984613883980e+07
 26  6 0.9959543496116022299  155.1201720151187828378  1.11289646613762416e+07
 26  8 0.4553882021462054008    9.4229106664067963095  5.01324803452924334e+03
 26  8 0.5771505940658164802   -9.0394712470511962010 -8.18262295121661300e+04
 26  8 0.6789389277727232441    9.2500556950226204833  5.65305446722382563e+05
 26  8 0.7659862317375125684  -10.1426202403203848945 -2.28791725551721966e+06
 26  8 0.8394258163060065447   12.0023379461771355636  6.12104876145646721e+06
 26  8 0.8993583230839137244  -15.6051556240888213978 -1.13539001781316437e+07
 26  8 0.9455706445877386512   23.1960002306946577733  1.45760679221360609e+07
 26  8 0.9777861608567630647  -43.5258602935769474129 -1.20027810585420839e+07
 26  8 0.9957767390452604284  148.6215885878993958613  4.45898934335367382e+06
 26 10 0.5319621199126769451   -8.4683928120138123319 -4.24766094420786339e+03
 26 10 0.6519229230158696264    8.7627152876674667681  6.24472463010602733e+04
 26 10 0.7487608989252674263   -9.6113214416507322113 -3.80676373502682953e+05
 26 10 0.8285842252528162755   11.3633084030923949825  1.32378720627992600e+06
 26 10 0.8929494362300599564  -14.7610524541986194436 -2.93296358649260178e+06
 26 10 0.9422390071103715625   21.9262604433687151584  4.24759731122750882e+06
 26 10 0.9764602966231725745  -41.1244210056445709256 -3.77804965416770568e+06
 26 10 0.9955280059542747084  140.3870599606825351202  1.46210551129870326e+06
 26 12 0.6062509611128101827    7.9592023931522000169  3.15730167130032942e+03
 26 12 0.7225841402009750558   -8.8954428450001987727 -3.99755906783379978e+04
 26 12 0.8128420609267775765   10.5520077432218251090  2.05197575050613756e+05
 26 12 0.8838665481500904697  -13.7157286166384597692 -5.79446558263488463e+05
 26 12 0.9375830654986371249   20.3733079013158260295  9.81944373956778902e+05
 26 12 0.9746223229531146837  -38.2066876587718553537 -9.63196311097834609e+05
 26 12 0.9951845862187739256  130.4136181600714792239  3.92319209360968205e+05
 26 14 0.6782250520115511438   -7.8099889081959448234 -1.99727488379742363e+03
 26 14 0.7889090498070935320    9.5104494310696932047  2.06331038221704875e+04
 26 14 0.8706805196093720944  -12.4410512883002475348 -8.38097857811825816e+04
 26 14 0.9309843807310019814   18.5205842614440143734  1.76458066501067922e+05
 26 14 0.9720513151041794142  -34.7623193980895379696 -1.97030743647107680e+05
 26 14 0.9947072334765458823  118.6963153376081123724  8.57466339888492803e+04
 26 16 0.7476748275079482253    8.0338055688778080565  1.03220004049866589e+03
 26 16 0.8503369169551937556  -10.8695999874787112560 -8.09906728585025394e+03
 26 16 0.9212625667311059585   16.3348493043447469120  2.37064664211256459e+04
 26 16 0.9683486007115773564  -30.7723414939712149874 -3.17589042961041050e+04
 26 16 0.9940269232767018348  105.2264393962437907248  1.51193051203300456e+04
 26 18 0.8141565609378915713   -8.7696645376910247194 -4.10657500922672796e+02
 26 18 0.9058028527218131565   13.7364675871957722109  2.19837718923708053e+03
 26 18 0.9627173581169141681  -26.1978712202263182007 -3.90402931786393128e+03
 26 18 0.9930115758426683037   89.9872966268708296411  2.11630962954952383e+03
 26 20 0.8768222769064876188   10.4539016577690180299  1.14180719505432805e+02
 26 20 0.9532770583667246056  -20.9433846030159855900 -3.43322596482357312e+02
 26 20 0.9913742498182879226   72.9425660813581373532  2.29141876976924522e+02
 26 22 0.9339264534057505340  -14.6753914869381354436 -1.83740135810482279e+01
 26 22 0.9883511437756022922   53.9954689473587734483  1.83740135810482279e+01
 26 24 0.9809506363438459386   32.7683595910460425671  1.00000000000000000e+00
 27  1 0.1570509540394106618   26.9714510818817743143  5.79064692040033060e+03
 27  1 0.2678208048796048568  -16.6762688813922395070 -1.02780349911574434e+05
 27  1 0.3734241027969200655   12.7117329293796821332  8.66139133875740110e+05
 27  1 0.4738642231094643553  -10.8491774476665501226 -4.67055694823929295e+06
 27  1 0.5682561549261941902   10.0243975842501367168  1.81392027478830777e+07
 27  1 0.6555818353081092065   -9.8888310648435062689 -5.39203527048280910e+07
 27  1 0.7348411631550453293   10.3674576935703832703  1.26946192587526575e+08
 27  1 0.8051040104614948234  -11.5734816022266002733 -2.41056984477110922e+08
 27  1 0.8655360929559386962   13.8770145344874737958  3.71226127187651455e+08
 27  1 0.9154153501055000142  -18.2164552230352327911 -4.59530778201898873e+08
 27  1 0.9541437671225535544   27.2618428066688309741  4.42331057544698417e+08
 27  1 0.9812566165713845212  -51.3832330943160755510 -3.01243469362814188e+08
 27  1 0.9964337087401977655  175.8711522969240945713  1.01010412196247235e+08
 27  3 0.2432945432056433654  -17.1176949110080833805 -6.83844357511988619e+03
 27  3 0.3582252578075968974   12.7914686946212743379  1.27242626964500188e+05
 27  3 0.4633393546387855610  -10.8280184082811636870 -1.07336167120611179e+06
 27  3 0.5606842945623965457    9.9638349413594955450  5.63705089965370577e+06
 27  3 0.6500912269871319538   -9.8061929805121206272 -2.08820507171994224e+07
 27  3 0.7309054647183260700   10.2660508968945070052  5.80954200105310306e+07
 27  3 0.8023639184870813290  -11.4495612299161297898 -1.25482917536254987e+08
 27  3 0.8637219348204254743   13.7197958724615087789  2.13448309347023666e+08
 27  3 0.9143087999402179644  -18.0023651274939169298 -2.84949442413735688e+08
 27  3 0.9535570477037313974   26.9337129822596885731  2.89818496047969759e+08
 27  3 0.9810203088003222049  -50.7555823133958838866 -2.04796941084431589e+08
 27  3 0.9963891039812187156  173.7063754864200006978  7.00650329342602789e+07
 27  5 0.3243119226153488022   12.8649971572332955105  7.38785741709480408e+03
 27  5 0.4419478157110169891  -10.7733612293411606942 -1.38051408235827112e+05
 27  5 0.5458569042433435436    9.8467046135874820578  1.13254685981338378e+06
 27  5 0.6395427807415909882   -9.6524540208845888145 -5.65332989143540524e+06
 27  5 0.7234280705414916079   10.0801320598191423983  1.95027562194992714e+07
 27  5 0.7971944374873362049  -11.2240703076769765545 -4.94690899838105962e+07
 27  5 0.8603150950473454905   13.4349867488696954609  9.50077928310730308e+07
 27  5 0.9122372164257722682  -17.6156210793369041312 -1.38887879566704512e+08
 27  5 0.9524609022068083464   26.3420292591035796193  1.50828307114051163e+08
 27  5 0.9805793930116014634  -49.6250530756875463112 -1.11329686214373842e+08
 27  5 0.9963059340838412714  169.8093881685734345410  3.89992461827062294e+07
 27  7 0.4021201172133647139  -10.5690651502355699165 -7.37867514296783884e+03
 27  7 0.5208729815191603940    9.6444804015225074068  1.33117464291399257e+05
 27  7 0.6224913635880704454   -9.4146555788293380118 -1.02921905824018503e+06
 27  7 0.7116036111482313409    9.8020921384025569978  4.74166383398585394e+06
 27  7 0.7891259651680680998  -10.8919433930373781294 -1.47726944770999849e+07
 27  7 0.8550418552546912299   13.0189726613858738347  3.29789751572589613e+07
 27  7 0.9090482255524802158  -17.0535450048950423252 -5.38286668530373126e+07
 27  7 0.9507795295461488605   25.4847903409243734529  6.32273380248278901e+07
 27  7 0.9799045764406131287  -47.9902153513322531353 -4.91462977051107958e+07
 27  7 0.9961787905280303779  164.1794598567154537250  1.77031622882671393e+07
 27  9 0.4774644794050439955    9.2139327091854195118  6.73433949924285662e+03
 27  9 0.5957656880179870162   -9.0549212867465467269 -1.12980535870419248e+05
 27  9 0.6938630549852304874    9.4146866973617875374  7.96259611455467646e+05
 27  9 0.7773012840167214943  -10.4431381375708287607 -3.27255106802207651e+06
 27  9 0.8474216179546691929   12.4651124408446527525  8.86082012660162523e+06
 27  9 0.9044806963366009978  -16.3114356651892222771 -1.65878132422540560e+07
 27  9 0.9483849908396123629   24.3585798099763550795  2.14402472062710337e+07
 27  9 0.9789468700424900360  -45.8486680172112812670 -1.77361920388650894e+07
 27  9 0.9959986703739153180  156.8153741073496121317  6.60547560118427407e+06
 27 11 0.5506540308192974242   -8.4118297197570086610 -5.51377021569612771e+03
 27 11 0.6669095491879297732    8.8723327537555771727  8.27493134625494131e+04
 27 11 0.7601276006782442529   -9.8565177888473165524 -5.11981990932707326e+05
 27 11 0.8366195550493936706   11.7610576658800560779  1.80055921479300293e+06
 27 11 0.8980987787969870739  -15.3811604686425322797 -4.02347039697855618e+06
 27 11 0.9450688707614236517   22.9577379923357725033  5.86336339072575793e+06
 27 11 0.9776276055790400488  -43.1965326557192383916 -5.23711863068259321e+06
 27 11 0.9957512203952633145  147.7151904900630938755  2.03141286982824304e+06
 27 13 0.6217781621256021074    7.9983092965594000390  3.95560019233273442e+03
 27 13 0.7342944739181480607   -9.0792247691954859334 -5.08423636676613460e+04
 27 13 0.8211010359518415846   10.8817440956762041537  2.63772965406286472e+05
 27 13 0.8891528175385620125  -14.2479933472047548548 -7.50726493147543981e+05
 27 13 0.9404861985786634460   21.2726704186820043674  1.27942471683914331e+06
 27 13 0.9758193954463370012  -40.0274770478557755382 -1.25974743074921938e+06
 27 13 0.9954134489922497053  136.8757985037585740429  5.14163005126662087e+05
 27 15 0.6907705538767304754   -7.9184606243703292705 -2.41266027499160691e+03
 27 15 0.7976566744219822924    9.7664518672268147981  2.51869937945041020e+04
 27 15 0.8762519182808774509  -12.8825034792456776245 -1.03047904480825120e+05
 27 15 0.9340360559865567014   19.2860866903167007536  2.18064268758672930e+05
 27 15 0.9733078053886849990  -36.3307186139566766769 -2.44300516598969290e+05
 27 15 0.9949472852124436884  124.2920429535628272788  1.06509818801608984e+05
 27 17 0.7574078043525162007    8.2024595742673760412  1.20130528930410446e+03
 27 17 0.8564282730166201674  -11.2144557195125056381 -9.48980643333838452e+03
 27 17 0.9245740284400110198   16.9633832145214533682  2.79005546388226066e+04
 27 17 0.9697068739673700977  -32.0865282794128745536 -3.74839733417301977e+04
 27 17 0.9942859581163767668  109.9548725225329377508  1.78719198469418698e+04
 27 19 0.8212497384588051119   -9.0036145690301996325 -4.60225577040320275e+02
 27 19 0.9095667727224819865   14.2218411390626240376  2.47300808183218123e+03
 27 19 0.9642460149593943264  -27.2545393793045178654 -4.40168750620642368e+03
 27 19 0.9933018644185153123   93.8469676346831107594  2.38890500141456323e+03
 27 21 0.8814721698207895750   10.7801374237835467795  1.23183928038916250e+02
 27 21 0.9551071255222837175  -21.7356862155591628039 -3.70942523713056403e+02
 27 21 0.9917179363787177460   75.9306719188543581822  2.47758595674140167e+02
 27 23 0.9363900955956340200  -15.1845349240653426648 -1.90815406184418386e+01
 27 23 0.9887967654760274616   56.1056904110856251577  1.90815406184418386e+01
 27 25 0.9816498172140427636   33.9808337823873856109  1.00000000000000000e+00
 28  0 0.1062782301326792300  -41.1280626209980084695 -6.93997221637587245e+03
 28  0 0.2113522861660010743   21.2207929566938737764  1.23526888837175997e+05
 28  0 0.3140316378676399345  -14.9186596192844085351 -1.07627347122194548e+06
 28  0 0.4131528881740086367   12.0709723149813630272  6.10072116124409065e+06
 28  0 0.5075929551242276405  -10.6763099700190018382 -2.52132040270735361e+07
 28  0 0.5962817971382278204   10.1054792062782539119  8.06628743563163429e+07
 28  0 0.6782145376026864625  -10.1445123663572474015 -2.06881071654232174e+08
 28  0 0.7524628517344771339   10.7763274230946066723  4.34224918197074711e+08
 28  0 0.8181854876152524492  -12.1518718966096024303 -7.53532103260273933e+08
 28  0 0.8746378049201027904   14.6839093014123438508  1.08168853526412773e+09
 28  0 0.9211802329530587308  -19.3891053798423982357 -1.26893382417661738e+09
 28  0 0.9572855957780876945   29.1409555588376996127  1.17427074336130142e+09
 28  0 0.9825455052614131546  -55.0821155686916270611 -7.78838794205486894e+08
 28  0 0.9966794422605965709  188.8247563571841851626  2.57410891538220942e+08
 28  2 0.1943242413222080467   21.8901454175664618163  8.87635841622112457e+03
 28  2 0.3037411176680508418  -15.0537354484545247146 -1.69149424767447170e+05
 28  2 0.4060701143738189023   12.0890121767666460784  1.49368540546739521e+06
 28  2 0.5024690497633158559  -10.6555767902330025265 -8.33860579988264572e+06
 28  2 0.5925095755968273759   10.0672277428327543447  3.32803448532899283e+07
 28  2 0.6754416575396048339  -10.0949897759418885101 -1.01140837979085535e+08
 28  2 0.7504580678155595708   10.7161923780498575809  2.42479582182023466e+08
 28  2 0.8167818172962066914  -12.0784023911975229026 -4.67344172728468478e+08
 28  2 0.8737049302798807204   14.5904516666552126480  7.28425065702039599e+08
 28  2 0.9206097646437947368  -19.2614409519001377191 -9.10288475787244439e+08
 28  2 0.9569826058791889301   28.9447470404321265391  8.82467508917814016e+08
 28  2 0.9824233435025790939  -54.7060418263442400644 -6.03916464335483670e+08
 28  2 0.9966563706791146116  187.5261648554359510399  2.03042642635881573e+08
 28  4 0.2748275714984362295  -15.3337063931596926381 -9.99697445365187195e+03
 28  4 0.3878191703887296504   12.1229182658141318996  1.96590456759526016e+05
 28  4 0.4896968820927412036  -10.6027026580033059133 -1.72384146405654261e+06
 28  4 0.5832613673480675498    9.9750718308816264113  9.32563779389444925e+06
 28  4 0.6687078038268146063   -9.9774368932579715619 -3.53710597573686689e+07
 28  4 0.7456182630372356623   10.5744353340068535374  1.00302518748498693e+08
 28  4 0.8134063434704216222  -11.9058976963247964420 -2.20030552754652947e+08
 28  4 0.8714675147506136810   14.3715611701329013528  3.78958321893534660e+08
 28  4 0.9192440195260773717  -18.9629202162139840482 -5.10848959258092046e+08
 28  4 0.9562581082329846272   28.4864373272906021839  5.23363700675954223e+08
 28  4 0.9821314603323153536  -53.8281802123378909641 -3.71660851368837178e+08
 28  4 0.9966012677076327986  184.4959344134813363780  1.27498492008819506e+08
 28  6 0.3515787196667741199   12.0756735931101548687  1.04561665445941762e+04
 28  6 0.4666843310722065818  -10.4953727504709952711 -2.03855479256848252e+05
 28  6 0.5672477212292453830    9.8188247601755911376  1.72427179269166291e+06
 28  6 0.6572880123253309614   -9.7858081600399469124 -8.81366535728912428e+06
 28  6 0.7375111526777060611   10.3470076608388339423  3.09867028722019643e+07
 28  6 0.8077963858439078937  -11.6314574868912448125 -7.98049252675382197e+07
 28  6 0.8677683538479917802   14.0250732000487836615  1.55143717629302025e+08
 28  6 0.9169939640487628774  -18.4918921932325162061 -2.28956599496181399e+08
 28  6 0.9550673144949936022   27.7647691198405510704  2.50398473324322760e+08
 28  6 0.9816524286231367302  -52.4476217024500357411 -1.85711270110781699e+08
 28  6 0.9965109042796803651  179.7335978671478358137  6.52266939259842634e+07
 28  8 0.4257324267986320465  -10.2004971970040916318 -1.01252338490946713e+04
 28  8 0.5415007547880887895    9.5653569257121144886  1.88729788117431366e+05
 28  8 0.6396953807836901484   -9.5052938021042159278 -1.49426709669600986e+06
 28  8 0.7253042275185721532   10.0253260180060728146  7.01256005535631068e+06
 28  8 0.7994648065201608311  -11.2494057411383749923 -2.21703679951898418e+07
 28  8 0.8623227841658089865   13.5469478779590808415  5.00714377026612014e+07
 28  8 0.9137008492266890380  -17.8453649426124627553 -8.24657483877249062e+07
 28  8 0.9533311581832142334   26.7775055860389699092  9.75127150505240411e+07
 28  8 0.9809556711156125486  -50.5627669623397508758 -7.61395265490517765e+07
 28  8 0.9963796325542886301  173.2383378859127276428  2.74945926658526435e+07
 28 10 0.4977675164023032117    9.0599094905043973114  8.95144949567534968e+03
 28 10 0.6127641868389240853   -9.0944566810886495745 -1.53978354564732872e+05
 28 10 0.7074299448064539364    9.5906244603160200057  1.10511137320590694e+06
 28 10 0.7875544978897320858  -10.7488842709975784828 -4.60610706556741521e+06
 28 10 0.8546499656988114646   12.9300344719489732626  1.26089648036672287e+07
 28 10 0.9091033010008431337  -17.0182874843389519981 -2.38041830398536511e+07
 28 10 0.9509215480832998724   25.5209795830492929269  3.09594017795742750e+07
 28 10 0.9799921334344596779  -48.1710394557748031730 -2.57185516883023307e+07
 28 10 0.9961984369928700289  165.0088492416900862736  9.60039074234504253e+06
 28 12 0.5678819216703273609   -8.3829156068190489037 -7.09034670241084859e+03
 28 12 0.6806354900763600391    8.9943357803405401540  1.08435381303567032e+05
 28 12 0.7704958092474832876  -10.1074174763309994063 -6.80082304553302005e+05
 28 12 0.8439278797274136767   12.1612501153418666178  2.41653157682127086e+06
 28 12 0.9027724248131694385  -16.0020674542038605637 -5.44227511727468763e+06
 28 12 0.9476334918456246204   23.9892216542083858144  7.97645662721531279e+06
 28 12 0.9786844650355864816  -45.2683522274054865875 -7.15196852022558730e+06
 28 12 0.9959532074244725752  155.0430880039790224600  2.77999270341583667e+06
 28 14 0.6361121575060844080    8.0519089464696502745  4.91532851084677259e+03
 28 14 0.7450448642193484572   -9.2694339321015526423 -6.40570402715685777e+04
 28 14 0.8286557178849178751   11.2142678909661768216  3.35597768667288881e+05
 28 14 0.8939761624635368387  -14.7812724580164989163 -9.62057493976628641e+05
 28 14 0.9431304768930500737   22.1721963862687339031  1.64813165593902627e+06
 28 14 0.9769084913680424753  -41.8480902076557725877 -1.62842246261787950e+06
 28 14 0.9956215410342398320  143.3378067458447731042  6.65892243748914683e+05
 28 16 0.7023667789632500602   -8.0346324098769859035 -2.89437311077236063e+03
 28 16 0.8057030533642560721   10.0257131158124845882  3.05091185490919997e+04
 28 16 0.8813607927925578567  -13.3252027101652625873 -1.25653820990284017e+05
 28 16 0.9368285710310123582   20.0518958726745140098  2.67142910657587287e+05
 28 16 0.9744560607149677089  -37.8990377284612875997 -3.00202846151383186e+05
 28 16 0.9951665036743320147  129.8876470474771736008  1.31099011045760242e+05
 28 18 0.7664141070809068479    8.3751468965234039388  1.39035369478096823e+03
 28 18 0.8620411878459097732  -11.5608544907833934445 -1.10519296175478485e+04
 28 18 0.9276175364141004964   17.5923695336695331548  3.26263082689114563e+04
 28 18 0.9709532556457868280  -33.4007188869653575125 -4.39479130311374392e+04
 28 18 0.9945234567149893179  114.6832215176612095320  2.09831806849928653e+04
 28 20 0.8278198023378732229   -9.2395719833917198116 -5.13622785309919664e+02
 28 20 0.9130408472015422161   14.7078409957175306744  2.76955443226000580e+03
 28 20 0.9656541453059876989  -28.3112912074205169688 -4.93982688338056323e+03
 28 20 0.9935689956315096882   97.7065872920071285535  2.68389523643047733e+03
 28 22 0.8857832464441246501   11.1072629311693162890  1.32527887351119489e+02
 28 22 0.9567991256430239400  -22.5281598562597409341 -3.99628091708800184e+02
 28 22 0.9920352815315801598   78.9187550700683004834  2.67100204357680639e+02
 28 24 0.9386765135111043712  -15.6939789926331982883 -1.97890360389260103e+01
 28 24 0.9892095459454761652   58.2159172328342364722  1.97890360389260103e+01
 28 26 0.9822994862575030739   35.1933502957892514473  1.00000000000000000e+00
 29  1 0.1468251118412429723  -29.7743933567785887817 -1.12148424991072243e+04
 29  1 0.2506419536559661432   18.3026234853086258170  2.15095481350438116e+05
 29  1 0.3500188323623026343  -13.8262008761763652842 -1.96341927533574938e+06
 29  1 0.4451014697114349383   11.6521866455916800476  1.15135416817505956e+07
 29  1 0.5351933190175021116  -10.5859432564395401499 -4.88755989377557635e+07
 29  1 0.6194582092596866429   10.2138223568934058960  1.59843286304303646e+08
 29  1 0.6970585921152838704  -10.4017297257031344770 -4.17568500847142637e+08
 29  1 0.7672015971295249592   11.1726250962951461076  8.90062097641211033e+08
 29  1 0.8291610192535567858  -12.7079513336816400937 -1.56454445038208055e+09
 29  1 0.8822908294636078175   15.4591866453553610228  2.26964859250821972e+09
 29  1 0.9260348175981832908  -20.5175192708388252072 -2.68488806868785858e+09
 29  1 0.9599340005683932864   30.9525991317741784314  2.50031267122143841e+09
 29  1 0.9836326704368615337  -58.6537488132006004093 -1.66552861998559690e+09
 29  1 0.9968867857561933832  201.3444118401298226217  5.51784588119995713e+08
 29  3 0.2275660967270557444   18.8238593279472361530  1.32388471022850154e+04
 29  3 0.3355981508883615350  -13.9391639158945945809 -2.68949499800315534e+05
 29  3 0.4349956817186502178   11.6510615530607992696  2.48079785020378837e+06
 29  3 0.5278036457894612621  -10.5413446964622536939 -1.43126741541956440e+07
 29  3 0.6139810033802671763   10.1469528348379736116  5.86351031350957379e+07
 29  3 0.6930145828698659471  -10.3186362831710471966 -1.82021064813578725e+08
 29  3 0.7642691528704291803   11.0728341710066704451  4.44063299221455395e+08
 29  3 0.8271037422920161086  -12.5862972107183370696 -8.68185386799649119e+08
 29  3 0.8809217222802051550   15.3043081853522533464  1.36891811176050377e+09
 29  3 0.9251968248097464098  -20.3055924942206402761 -1.72630715389861345e+09
 29  3 0.9594886562977650302   30.6263277980681820623  1.68497302004783487e+09
 29  3 0.9834530472191568284  -58.0275441152767399444 -1.15847735830735993e+09
 29  3 0.9968528555405757885  199.1804065417190372500  3.90489016611001492e+08
 29  5 0.3035190624968311379  -14.0725062304479600073 -1.43970764537684245e+04
 29  5 0.4145164193780082051   11.6336233114477209938  2.97447049896396464e+05
 29  5 0.5133755630834699879  -10.4536090737284084184 -2.70149512081975443e+06
 29  5 0.6034895824877678505   10.0219898251329357919  1.50172906233450677e+07
 29  5 0.6853546946060923295  -10.1659358999540323509 -5.82131970481451750e+07
 29  5 0.7587539991558989172   10.8909511497963009674  1.68024950112822175e+08
 29  5 0.8232527878668206567  -12.3656264301619440715 -3.73935685162099063e+08
 29  5 0.8783672122855676889   15.0242251695482718077  6.51524561991423965e+08
 29  5 0.9236367687384413605  -19.9231112785702677570 -8.86273809754131913e+08
 29  5 0.9586608322972641760   30.0382574218264259969  9.14149060478415847e+08
 29  5 0.9831194775531966190  -56.8998054063054112817 -6.52169496263548851e+08
 29  5 0.9967898773200526419  195.2849026229354478801  2.24294770169295043e+08
 29  7 0.3765833967263421678   11.4806738208071976715  1.46209257398229947e+04
 29  7 0.4891845547276378325  -10.2949657295274548119 -2.96159859408240300e+05
 29  7 0.5866137559246237254    9.8266504110359651492  2.57547063663760340e+06
 29  7 0.6733019233819403926   -9.9364961735867733950 -1.34529009620710704e+07
 29  7 0.7501898124444479343   10.6222471840873353699  4.81257673116687536e+07
 29  7 0.8173234415376343653  -12.0425626764423938653 -1.25693978382144973e+08
 29  7 0.8744563243655992801   14.6164181406153019793  2.47104700114069313e+08
 29  7 0.9212575834630367666  -19.3681518357172279821 -3.67869188512258887e+08
 29  7 0.9574016197798220773   29.1869208603623633280  4.04944859161734402e+08
 29  7 0.9826129114571375833  -55.2694706616128925702 -3.01662692260662496e+08
 29  7 0.9966943194325502686  189.6573538911421223929  1.06209501826695755e+08
 29  9 0.4474753336303853857   -9.9182778587841902151 -1.37449355243369118e+04
 29  9 0.5603565892834443396    9.5237234094047718003  2.63910718372329604e+05
 29  9 0.6553503225886069261   -9.6138322826006277211 -2.13525389962208411e+06
 29  9 0.7377312082371971780   10.2572604585028859248  1.01914735740213823e+07
 29  9 0.8088200173584334518  -11.6108857299885475101 -3.26564449941385202e+07
 29  9 0.8688989646270880440   14.0764722955571706109  7.45439114861065149e+07
 29  9 0.9178973215240233685  -18.6374478210524792132 -1.23790158041556165e+08
 29  9 0.9556303027953185758   28.0698764128188216205  1.47277840583356291e+08
 29  9 0.9819021203158785349  -53.1347937123340372523 -1.15476210864226803e+08
 29  9 0.9965604124528175678  182.2968677999091653419  4.17946763732113987e+07
 29 11 0.5165113570449415548    8.9483791274386259573  1.17828029437951718e+04
 29 11 0.6283550031682343384   -9.1532595194909891489 -2.07366728409016418e+05
 29 11 0.7198212353713324685    9.7758126130730786940  1.51325873926626751e+06
 29 11 0.7968911709414521205  -11.0589782551951429923 -6.38895502491280902e+06
 29 11 0.8612175061803040155   13.3967650933784359069  1.76661456980304010e+07
 29 11 0.9132963549120917124  -17.7256266401027495760 -3.36105873590891138e+07
 29 11 0.9532196497520346590   26.6832277631444689803  4.39638286076108366e+07
 29 11 0.9809383809773803975  -50.4930383691692981074 -3.66628169441877902e+07
 29 11 0.9963792019917081522  173.2020584993255454265  1.37147102087474242e+07
 29 13 0.5838154460007012325   -8.3762026233250121976 -9.03851017952372240e+03
 29 13 0.6932566427380845164    9.1265366796597131582  1.40643485658012418e+05
 29 13 0.7799934910951699107  -10.3630923316780325649 -8.93161559478695621e+05
 29 13 0.8506045572523828202   12.5635132835734797396  3.20388357122909743e+06
 29 13 0.9070337700401612802  -16.6236582281585327792 -7.26751338199290540e+06
 29 13 0.9499686070169007790   25.0207115884258968208  1.07077818246991783e+07
 29 13 0.9796458612733841553  -47.3399205102869586881 -9.63499269053312391e+06
 29 13 0.9961368581156258006  162.3707844033780531845  3.75239726059796009e+06
 29 15 0.6493874036187309295    8.1174757724553838756  6.06162578484954884e+03
 29 15 0.7549501524756815352   -9.4650525501590756505 -8.00081923756640026e+04
 29 15 0.8355932836373765049   11.5491676893678469895  4.22960443643025239e+05
 29 15 0.8983951619090434493  -15.3154242472726469515 -1.22057748777643614e+06
 29 15 0.9455491399552422571   23.0718642747667317394  2.10104847467619600e+06
 29 15 0.9779036053092006187  -43.6685507376427253234 -2.08256686401715921e+06
 29 15 0.9958115676157941465  149.7996654298571286290  8.53082000065188273e+05
 29 17 0.7131184968018275949   -8.1573011156531176624 -3.45005725166081493e+03
 29 17 0.8131298696934758929   10.2877648304573003912  3.66926425099510598e+04
 29 17 0.8860627140615223718  -13.7689801322386973226 -1.52050372621769435e+05
 29 17 0.9393936776211498918   20.8179721781678850334  3.24655190940420493e+05
 29 17 0.9755095025250423157  -39.4672870953414758333 -3.65865964626418485e+05
 29 17 0.9953674884981976723  135.4831431319561545479  1.60018561049477139e+05
 29 19 0.7747726166184487617    8.5512961848165396361  1.60085418523230692e+03
 29 19 0.8672301253988224934  -11.9085929415123707997 -1.27989475043411603e+04
 29 19 0.9304244223663804547   18.2217515119929771572  3.79267690193171511e+04
 29 19 0.9721010372924220322  -34.7149129627883539229 -5.12115625828475168e+04
 29 19 0.9947419979972118576  119.4114965315813634561  2.44828868826392209e+04
 29 21 0.8339227343083875921   -9.4772765703165440243 -5.70991523595627314e+02
 29 21 0.9162573802432141257   15.1943907566145330890  3.08885639933884977e+03
 29 21 0.9669554744571243754  -29.3681169094485170490 -5.52002739356645907e+03
 29 21 0.9938156345192653562  101.5661615629647798187  3.00216251782323707e+03
 29 23 0.8897912917963900492   11.4351717659817158079  1.42212608381265056e+02
 29 23 0.9583681264543418843  -23.3207859277308209300 -4.29379322805515415e+02
 29 23 0.9923292021688137066   81.9068180803147924962  2.87166714424250358e+02
 29 25 0.9408041771825595978  -16.2036902518201770818 -2.04965032840798216e+01
 29 25 0.9895929869683111058   60.3261488446104365835  2.04965032840798216e+01
 29 27 0.9829047232134222600   36.4059047141781846335  1.00000000000000000e+00
 30  0 0.0995553121523415213   45.3213586139381590101  1.34675186305526568e+04
 30  0 0.1981211993355706247  -23.2935526022000587432 -2.57261975796127546e+05
 30  0 0.2947180699817016358   16.2672834151102527755  2.41215737265971489e+06
 30  0 0.3883859016082329418  -13.0353682604504470532 -1.47621885351547115e+07
 30  0 0.4781937820449024823   11.3787976325273820777  6.61310410854041353e+07
 30  0 0.5632491614071493125  -10.5861570270901061974 -2.30455318946580321e+08
 30  0 0.6427067229242603430   10.3917899939657445429  6.47834916478898883e+08
 30  0 0.7157767845868532319  -10.7221886075190493415 -1.50249916598850036e+09
 30  0 0.7817331484166248901   11.6341349286954756082  2.91326057262270784e+09
 30  0 0.8399203201462673851  -13.3382328161210672590 -4.74873281361573219e+09
 30  0 0.8897600299482710806   16.3265178331480065310  6.49060119777013302e+09
 30  0 0.9307569978966481195  -21.7712715735966391151 -7.33343249775677586e+09
 30  0 0.9625039250929496859   32.9579287742468665101  6.60194089315184879e+09
 30  0 0.9846859096651524590  -62.5992496295965423769 -4.29843605132854176e+09
 30  0 0.9970874818194770395  215.1614160442967147446  1.40638105214679909e+09
 30  2 0.1821068640441115549  -24.0529076376918027336 -1.71858283944452414e+04
 30  2 0.2849805452533719641   16.4310372442069443366  3.54442142615604273e+05
 30  2 0.3816228818870200379  -13.0678349607242960673 -3.39260639908623695e+06
 30  2 0.4732397411831723022   11.3679308716389932954  2.06051448404998556e+07
 30  2 0.5595403576510700194  -10.5564587648309284873 -8.99258493571636528e+07
 30  2 0.6399189081005229873   10.3511719823536321172  3.00814230998318374e+08
 30  2 0.7136999178220773121  -10.6727112489316890986 -8.00694609100662231e+08
 30  2 0.7802181292562141435   11.5749361658767497829  1.73353431435775900e+09
 30  2 0.8388531030522471399  -13.2659828154971481950 -3.08678410786875010e+09
 30  2 0.8890477940205884222   16.2343031176792784720  4.52526211984669113e+09
 30  2 0.9303202064641653557  -21.6447543332227212431 -5.39788907990143585e+09
 30  2 0.9622714900279712991   32.7627070690505064476  5.05834498306476307e+09
 30  2 0.9845920823082281448  -62.2239449741507471003 -3.38395775745002651e+09
 30  2 0.9970697504216384788  213.8632353054082670951  1.12374596065487170e+09
 30  4 0.2576728847639419562   16.7796277982005541674  1.93881026922846759e+04
 30  4 0.3642281422415084013  -13.1365125457988689561 -4.17017988386565179e+05
 30  4 0.4609138144468158949   11.3385857616010667925  4.00302465509701008e+06
 30  4 0.5504645955740469221  -10.4845295718954787390 -2.38115881616978943e+07
 30  4 0.6331616296578553849   10.2545592349612419980  9.99642269289259762e+07
 30  4 0.7086958249352605099  -10.5559300174334875777 -3.16581401774896979e+08
 30  4 0.7765821639072895133   11.4358052351784973411  7.85145137116667271e+08
 30  4 0.8362987721292053367  -13.0966297735958221438 -1.55587652711987495e+09
 30  4 0.8873463242954093833   16.0185327360361995375  2.48014814439482450e+09
 30  4 0.9292781373710334858  -21.3490722265379737621 -3.15460660640583992e+09
 30  4 0.9617174670730694874   32.3068195479810356119  3.09892297904716682e+09
 30  4 0.9843685698313173749  -61.3479625223668278977 -2.13997830117957187e+09
 30  4 0.9970275243311930158  210.8340062692473111383  7.23068542384894252e+08
 30  6 0.3298139866684993704  -13.1422567422672749160 -2.04720067209543668e+04
 30  6 0.4387833822122669813   11.2692901849651434532  4.42130699227568053e+05
 30  6 0.5348045505883560757  -10.3608029482831227597 -4.14582302362000803e+06
 30  6 0.6217426017442423403   10.0963121255783594421  2.36273194560153112e+07
 30  6 0.7003436883562206283  -10.3680726907316671515 -9.34455762139506489e+07
 30  6 0.7705616035137690112   11.2140371120572961416  2.74169188114724040e+08
 30  6 0.8320917872542555882  -12.8281473857380827752 -6.18350570761403799e+08
 30  6 0.8845543318599472515   15.6776464527446055541  1.08901073209521079e+09
 30  6 0.9275725555523880450  -20.8830084338771335695 -1.49391354710100746e+09
 30  6 0.9608122660036955143   31.5893249562579256917  1.55062001870505381e+09
 30  6 0.9840037862777173405  -59.9706147720456144157 -1.11098642529791021e+09
 30  6 0.9969586497665450242  206.0733737000105065817  3.82993025334381580e+08
 30  8 0.3996256514746089339   11.0229390255295616186  2.02208508457180942e+04
 30  8 0.5097632495877535419  -10.1527094871873924120 -4.24029771929341776e+05
 30  8 0.6042463219345005632    9.8622660842296188122  3.78189582832339080e+06
 30  8 0.6878365722918040603  -10.1010411300090279241 -2.01504397356301062e+07
 30  8 0.7616701671469279233   10.9043089450025139087  7.32445690916855633e+07
 30  8 0.8259343325764123556  -12.4567495148786520076 -1.93781476144575924e+08
 30  8 0.8804925718823537473   15.2088220111076388719  3.84912613439687312e+08
 30  8 0.9251015382352146821  -20.2444074939415372683 -5.77665326881252170e+08
 30  8 0.9595044752087795725   30.6085783524646259934  6.39716440403889656e+08
 30  8 0.9834776931400709410  -58.0907101777380461272 -4.78505501031291783e+08
 30  8 0.9968594104790269306  199.5807245225114456844  1.68851033950247675e+08
 30 10 0.4675753383913027195   -9.7012321284974287749 -1.84728775039905195e+04
 30 10 0.5776703834228067436    9.5115538064636560023  3.64423223993739404e+05
 30 10 0.6696638139378484622   -9.7368169600607785696 -3.00752099004707299e+06
 30 10 0.7490587193633576613   10.4963531399061835714  1.45791030849293824e+07
 30 10 0.8173279949186105231  -11.9757202931865052165 -4.72962933363789916e+07
 30 10 0.8748691260673907566   14.6073061586796502098  1.09025567150314167e+08
 30 10 0.9217020313990342828  -19.4297572159562221827 -1.82435775097108513e+08
 30 10 0.9577127986972292506   29.3619554722365876387  2.18281434984471232e+08
 30 10 0.9827588307828173386  -55.7063721617970841749 -1.71805745889788836e+08
 30 10 0.9967239937532310634  191.3550995015476701155  6.23132797471188605e+07
 30 12 0.5338751423917413863    8.8703866816696876896  1.53692727409579911e+04
 30 12 0.6427111732512335029   -9.2277214809581362687 -2.76218877700538957e+05
 30 12 0.7311867016539838060    9.9686672029949949803  2.04677195459539024e+06
 30 12 0.8054307984614842431  -11.3727276247374007312 -8.74434620558717474e+06
 30 12 0.8672117906037336565   13.8650332585586752998  2.44039294515748844e+07
 30 12 0.9171174285994608821  -18.4333844822222836513 -4.67616818864190206e+07
 30 12 0.9553115147245878624   27.8453469200315382182  6.14887409455586895e+07
 30 12 0.9817990624154619983  -52.8147166506726648549 -5.14602188487965986e+07
 30 12 0.9965435538309221908  181.3950382660891307296  1.92876541940334067e+07
 30 14 0.5985982471928292803   -8.3875868263382056256 -1.14286594343836241e+04
 30 14 0.7049036443162259857    9.2672358463345627655  1.80696181500576437e+05
 30 14 0.7887273118014034301  -10.6228058855878426670 -1.16079559518227796e+06
 30 14 0.8567288071387892945   12.9675469335508264379  4.20046795862823725e+06
 30 14 0.9109353609639321281  -17.2458387358355942354 -9.59148192986215279e+06
 30 14 0.9521037905907955290   26.0522077247511703035  1.42006040051216893e+07
 30 14 0.9805241837280737061  -49.4112710249930060513 -1.28196557822632380e+07
 30 14 0.9963045612659284789  169.6983060195802863745  5.00159382149155065e+06
 30 16 0.6617185431650799421    8.1930390671360076027  7.42246043729004759e+03
 30 16 0.7641073255773634942   -9.6652674377819050022 -9.91306739908812597e+04
 30 16 0.8419869692782979698   11.8861094093602517319  5.28433168918306706e+05
 30 16 0.9024588608834517300  -15.8503322618715092318 -1.53433592273148033e+06
 30 16 0.9477699549028506532   23.9716561647927832723  2.65285227114715427e+06
 30 16 0.9788164111892090347  -45.4888781970910329733 -2.63729222066485742e+06
 30 16 0.9959857836987070501  156.2613933263980925403  1.08205091688446817e+06
 30 18 0.7231154547498754859   -8.2855019386604169540 -4.08792232959305875e+03
 30 18 0.8200065003813143960   10.5522244542153220692  4.38379638080085933e+04
 30 18 0.8904046527773905595  -14.2136961038474733954 -1.82694319649626414e+05
 30 18 0.9417581317502230487   21.5842825207913300289  3.91641211491242633e+05
 30 18 0.9764794192429530062  -41.0354753544064294601 -4.42512128621469426e+05
 30 18 0.9955524240196799157  141.0785442262124149693  1.93815195301437663e+05
 30 20 0.7825511319298370516    8.7304391785393580250  1.83437066791176403e+03
 30 20 0.8720415522947457809  -12.2575019824661204382 -1.47448825990771056e+04
 30 20 0.9330213058997534059   18.8514815156587332012  4.38466508382796674e+04
 30 20 0.9731614836669107982  -36.0291101898359187317 -5.93381632252739437e+04
 30 20 0.9949437648849785987  124.1397061445343865671  2.84020243181596161e+04
 30 22 0.8396067791171974992   -9.7165112466579959261 -6.32474183789763060e+02
 30 22 0.9192440382754505368   15.6814259698759261852  3.43175412386554081e+03
 30 22 0.9681617183152129158  -30.4250081615322685025 -6.14386896319700008e+03
 30 22 0.9940440522481867047  105.4256955224382750202  3.34458902312122200e+03
 30 24 0.8935272155227123037   11.7637738384044947537  1.52238100404044843e+02
 30 24 0.9598270786171532176  -24.1135477010482297544 -4.60196235975410048e+02
 30 24 0.9926021998063347951   84.8948631278558139002  3.07958135571365176e+02
 30 26 0.9427890748567323564  -16.7136400440882475493 -2.12039453130917686e+01
 30 26 0.9899501095243032900   62.4363847559490849903  2.12039453130917686e+01
 30 28 0.9834699358669274361   37.6184932145096908584  1.00000000000000000e+00
 31  1 0.1378456557711051911   32.6736635250856650714  2.17524339539810608e+04
 31  1 0.2355132952769269650  -19.9895391829777402393 -4.48241511575529701e+05
 31  1 0.3293139078065375758   14.9899985076578907695  4.40395396145849861e+06
 31  1 0.4194956237928276210  -12.5044593945420974279 -2.78824197842367403e+07
 31  1 0.5055079045201769095   11.2073503344246194757  1.28302661229765669e+08
 31  1 0.5866587677182077964  -10.6253744505274259069 -4.57118185455307186e+08
 31  1 0.6622425300759144928   10.5795536585975895605  1.30918849021683383e+09
 31  1 0.7315812229763201113  -11.0369375683111119457 -3.08477274145954561e+09
 31  1 0.7940436381232807150   12.0802138234093430214  6.06190061496498871e+09
 31  1 0.8490566574386347876  -13.9453228853418131905 -9.99282421820404816e+09
 31  1 0.8961132086065818347   17.1622490174139628039  1.37851247527011223e+10
 31  1 0.9347783675770192646  -22.9811853124655804947 -1.56903572676441517e+10
 31  1 0.9646942310443800128   34.8963011129909403962  1.42041737190780048e+10
 31  1 0.9855840351869631366  -66.4179704963827646225 -9.28359227942257881e+09
 31  1 0.9972586677256092269  228.5447398750662841849  3.04387940889531612e+09
 31  3 0.2137355261045562338  -20.5918176336516474123 -2.56385230765055385e+04
 31  3 0.3156111850373304883   15.1358562192081684827  5.64627603172931005e+05
 31  3 0.4098002719653150994  -12.5223158325357459830 -5.65022334092786256e+06
 31  3 0.4983258979288699431   11.1769958313314337062  3.54882493192106187e+07
 31  3 0.5812433655432277524  -10.5716431263436518861 -1.59072192827691108e+08
 31  3 0.6581525123406525291   10.5106705155583668443  5.43881699847367167e+08
 31  3 0.7285243814616836344  -10.9545270006171548971 -1.47418250558641005e+09
 31  3 0.7918087795333600409   11.9821028227088568485  3.24019494880776548e+09
 31  3 0.8474799287630406797  -13.8256383103973590210 -5.84202686208578205e+09
 31  3 0.8950598043663284820   17.0093174989639450700  8.65185160265651512e+09
 31  3 0.9341318707577169755  -22.7710348167435405742 -1.04033214511889477e+10
 31  3 0.9643500328255116827   34.5715504658612005073  9.80781918318273354e+09
 31  3 0.9854450493182655979  -65.7929486431641805666 -6.58836317284815884e+09
 31  3 0.9972323980996774528  226.3813658663819694539  2.19284173498422861e+09
 31  5 0.2852050380997435686   15.3281282345105456244  2.79957704150172322e+04
 31  5 0.3901999874604239471  -12.5401165150241329371 -6.33743304637023481e+05
 31  5 0.4843368492513064338   11.1155090449711835277  6.30839626971746888e+06
 31  5 0.5708953632259681221  -10.4706870291498397307 -3.85966419496689960e+07
 31  5 0.6504244726084666972   10.3837782807073448765  1.65753824771437377e+08
 31  5 0.7227896806687482689  -10.8040862542043196726 -5.34804010512288988e+08
 31  5 0.7876362023383813860   11.8039220646285301086  1.34690122854546428e+09
 31  5 0.8445458876667875092  -13.6089840161438040411 -2.70300087069411469e+09
 31  5 0.8931041847368016429   16.7330792085504107547  4.35300630265654469e+09
 31  5 0.9329336527677549729  -22.3920025539149705196 -5.58151700491300488e+09
 31  5 0.9637128235640509688   33.9864041638211134000  5.51614793119581699e+09
 31  5 0.9851879355379359327  -64.6674716736400654327 -3.82490812415343046e+09
 31  5 0.9971838201169527238  222.4870657205892712227  1.29531471631775045e+09
 31  7 0.3540470390825870561  -12.4350846168162529892 -2.87836955253318956e+04
 31  7 0.4609760116775209471   10.9957098961178498797  6.47046279117720434e+05
 31  7 0.5543164974957187630  -10.3108083727413593067 -6.24647701408416498e+06
 31  7 0.6383132624695773139   10.1921616918468735946  3.64218403602847010e+07
 31  7 0.7139209428740042052  -10.5811828116170829617 -1.46735811653410107e+08
 31  7 0.7812385717052804379   11.5425095304123566109  4.37084081901850998e+08
 31  7 0.8400734058739299792  -13.2929940495150447077 -9.98035698070927501e+08
 31  7 0.8901352023318847007   16.3317110874173536672  1.77528648484286237e+09
 31  7 0.9311196787054447643  -21.8426647701598497520 -2.45445873700998402e+09
 31  7 0.9627500199128879999   33.1397593159936363350  2.56254936013729000e+09
 31  7 0.9847999244087827231  -63.0407331125028420615 -1.84333350807249069e+09
 31  7 0.9971105588619980642  216.8614224504025003171  6.36850201995015740e+08
 31  9 0.4209472199090155131   10.6658081207003618829  2.76830963621876253e+04
 31  9 0.5286732444226022176  -10.0552003234040583379 -5.99129820559095941e+05
 31  9 0.6203798836404561534    9.9199518769101526772  5.46873613457304053e+06
 31  9 0.7010952672824805054  -10.2768442146077720878 -2.96739655006715655e+07
 31  9 0.7721187296385721988   11.1920102946248167797  1.09457957774822921e+08
 31  9 0.8337574169538212177  -12.8735193890738894851 -2.93055935133342743e+08
 31  9 0.8859689874897448414   15.8021251363864561057  5.87681447511518478e+08
 31  9 0.9285852906156446540  -21.1206638756589697437 -8.88574706206040263e+08
 31  9 0.9614087944663162189   32.0298164004377738934  9.89506872297499299e+08
 31  9 0.9842604167399827686  -60.9114290221974599149 -7.42950724612376451e+08
 31  9 0.9970087932496859429  209.5037649934730836776  2.62711764458214194e+08
 31 11 0.4862209527966698808   -9.5345946662322180742 -2.45965954188956348e+04
 31 11 0.5936317080968585014    9.5229708095360958708  4.97425594335729023e+05
 31 11 0.6828065509014262791   -9.8716336539917826087 -4.18064890538892895e+06
 31 11 0.7594297412557731164   10.7414078079354595729  2.05573187822650746e+07
 31 11 0.8251006069127682085  -12.3433851776875922468 -6.74541469459080547e+07
 31 11 0.8803141834164155410   15.1392567698624400663  1.56906081806335211e+08
 31 11 0.9251677187896307775  -20.2222629954866768287 -2.64409206570683837e+08
 31 11 0.9596079847000152929   30.6537851497488453845  3.18018652141189933e+08
 31 11 0.9835380029453908435  -58.2775646483904026240 -2.51196412685801625e+08
 31 11 0.9968727196901552290  200.4130737894128344578  9.12855333790754080e+07
 31 13 0.5500103795683066732    8.8193302060195524206  1.98777367619055258e+04
 31 13 0.6559775520485122691   -9.3150854313721751510 -3.64217748114965856e+05
 31 13 0.7416511315019775896   10.1679478886341314592  2.73717441974681243e+06
 31 13 0.8132726528990742443  -11.6895800722837819308 -1.18223951861261278e+07
 31 13 0.8727054091669690372   14.3346196022219025679  3.32775252473631203e+07
 31 13 0.9206141867024288938  -19.1415046386100904385 -6.41862879665209651e+07
 31 13 0.9572237910253235116   29.0073553300687834167  8.48127099335645437e+07
 31 13 0.9825852944388436816  -55.1361169687830283692 -7.12141270677357614e+07
 31 13 0.9966936311805710824  189.5878185774921291795  2.67397406310614310e+07
 31 15 0.6123529308715489616   -8.4139175340549634541 -1.43414929755835074e+04
 31 15 0.7156869098162268461    9.4150924911611664214  2.30122109539829253e+05
 31 15 0.7967869584134404937  -10.8859661707302333156 -1.49412186925495649e+06
 31 15 0.8623670178923930063   13.3731063235098766029  5.45052818106514867e+06
 31 15 0.9145211328849057741  -17.8685314185422150501 -1.25224760261331089e+07
 31 15 0.9540637314935640489   27.0837098591687599480  1.86235059531408548e+07
 31 15 0.9813297646844129085  -51.4824315755629697833 -1.68633171951264702e+07
 31 15 0.9964583079478296357  177.0256747790639906270  6.59010033974428568e+06
 31 17 0.6732039957994544466    8.2770384601741362474  9.02883515429610270e+03
 31 17 0.7725989029087491078   -9.8694209573863638241 -1.21909155723659787e+05
 31 17 0.8478987732691491974   12.2248189274967771212  6.54894338688516058e+05
 31 17 0.9062086437243360715  -16.3858999080806526649 -1.91236808582197502e+06
 31 17 0.9498163009404292367   24.8715570231874636420  3.32005488248988055e+06
 31 17 0.9796567245906553367  -47.3090889353818724317 -3.30962519650955778e+06
 31 17 0.9961460838995502831  162.7230061908169318485  1.35992438172250008e+06
 31 19 0.7324350062846527454   -8.4184521608951374816 -4.81676397784992423e+03
 31 19 0.8263922671232455386   10.8187764085120736723  5.20529846185042188e+04
 31 19 0.8944265885801708782  -14.6592341295927877098 -2.18077652458675235e+05
 31 19 0.9439446412241818685   22.3507990616807958872  4.69223084083481284e+05
 31 19 0.9773753741864539268  -42.6036097726537619224 -5.31461374399482156e+05
 31 19 0.9957231590303791124  146.6738613377154933914  2.33079722134021780e+05
 31 21 0.7898082616164273650    8.9121884510480988695  2.09252203364329807e+03
 31 21 0.8765153595149923760  -12.6074398605519792937 -1.69042692638589579e+04
 31 21 0.9354309500837773017   19.4815192661106983962  5.04323399374142900e+04
 31 21 0.9741442051851230133  -37.3433102845729578689 -6.83933582118200720e+04
 31 21 0.9951306175048346692  128.8678576592235742737  3.27727655046214422e+04
 31 23 0.8449137406287238194   -9.9570934741212315799 -6.98213152995468477e+02
 31 23 0.9220246550071850011   16.1688918829713585978  3.79908773210355821e+03
 31 23 0.9692829383905566809  -31.4819578448893508948 -6.81293150435163170e+03
 31 23 0.9942561962915390517  109.2851935158542175941  3.71205692524354208e+03
 31 25 0.8970178560281176772   12.0929923673062891254  1.62604371334688352e+02
 31 25 0.9611871751710268086  -24.9064308093503434804 -4.92078847437416357e+02
 31 25 0.9928564319876137523   87.8828920877648869237  3.29474476102728033e+02
 31 27 0.9446451165084165380  -17.2238036693364016116 -2.19113646844750676e+01
 31 27 0.9902835335764567093   64.5466245411246859476  2.19113646844750676e+01
 31 29 0.9839989676081821734   38.8311124711528066200  1.00000000000000000e+00
 32  0 0.0936310658547333807  -49.6517999470623507818 -2.61777450842929138e+04
 32  0 0.1864392988279915675   25.4374417638458183433  5.34078512126082205e+05
 32  0 0.2776090971524970419  -17.6675879534760227330 -5.36029021154444944e+06
 32  0 0.3663392577480733547   14.0457652755247472953  3.52073872316932753e+07
 32  0 0.4518500172724507213  -12.1306104408752730706 -1.69809929260418504e+08
 32  0 0.5333899047863476239   11.1300314462970604268  6.39570624065617323e+08
 32  0 0.6102423458363790409  -10.7333226747998313755 -1.95243055976651669e+09
 32  0 0.6817319599697427845   10.8263375040880482914  4.94713909339753056e+09
 32  0 0.7472304964495621871  -11.4092304952516983008 -1.05628667548288250e+10
 32  0 0.8061623562741665472   12.5881709321018941949  1.91670287926626511e+10
 32  0 0.8580096526765040865  -14.6245147336703151808 -2.96294661691597672e+10
 32  0 0.9023167677434336120   18.0886257821140397084  3.88347877995842133e+10
 32  0 0.9386943726111683928  -24.3154474526145492064 -4.24805663859726562e+10
 32  0 0.9668229096899927377   37.0276473660642011509  3.73416589064274139e+10
 32  0 0.9864557262306424823  -70.6100622142889449151 -2.39245737811382217e+10
 32  0 0.9974246942464551902  243.2251617791383466738  7.75917336620178795e+09
 32  2 0.1713285527276050824   26.2889218534834903096  3.33099138549102790e+04
 32  2 0.2683745584198635181  -17.8602300446424067104 -7.39160409451260348e+05
 32  2 0.3598781103000985859   14.0923242636019239171  7.61956530094143935e+06
 32  2 0.4470691150985776074  -12.1289345933260488408 -4.99823669800541252e+07
 32  2 0.5297625298339526667   11.1078379271620999447  2.36528074409385711e+08
 32  2 0.6074675521585615190  -10.7000241666337423396 -8.62263855638206601e+08
 32  2 0.6796167487428138587   10.7850521426413479276  2.51732059410553789e+09
 32  2 0.7456397032069410624  -11.3602489933234060970 -6.02793797230083179e+09
 32  2 0.8049942837367836113   12.5299092409067878151  1.20074429614560356e+10
 32  2 0.8571830425203452730  -14.5533275492091860315 -2.00191329421115417e+10
 32  2 0.9017633186801341516   17.9974541273988180023  2.78735129560793839e+10
 32  2 0.9383541915493529562  -24.1898811850446442406 -3.19601146512338715e+10
 32  2 0.9666416065961050963   36.8332406801691902842  2.90937227669532738e+10
 32  2 0.9863824680123539634  -70.2353923156782968817 -1.90875271975076332e+10
 32  2 0.9974108428941369509  241.9273200940616277421  6.27151791796318340e+09
 32  4 0.2425181141788231298  -18.2778023413688330834 -3.75844487243746771e+04
 32  4 0.3432851174764098845   14.1949544139746279825  8.77762847464945284e+05
 32  4 0.4351920337758443114  -12.1215178845780595651 -9.14998672638899274e+06
 32  4 0.5208996110378587563   11.0536714645393878698  5.92983802417246848e+07
 32  4 0.6007522666047460103  -10.6206399249472482893 -2.72569356675641477e+08
 32  4 0.6745283230480877412   10.6874837049237871867  9.51423973930583954e+08
 32  4 0.7418280658832923091  -11.2450269701170668668 -2.62358771324133921e+09
 32  4 0.8022032221218081682   12.3932450835780016973  5.84980739776984215e+09
 32  4 0.8552117534793078901  -14.3866565759431033200 -1.06729272424616566e+10
 32  4 0.9004453132205789689   17.7842673824346100275  1.59594707723209686e+10
 32  4 0.9375448836762901861  -23.8965309307208109146 -1.93370862504337692e+10
 32  4 0.9662105782744775384   36.3793398159693879279  1.83348292505239372e+10
 32  4 0.9862083831604738782  -69.3609517781623736710 -1.23646255861874523e+10
 32  4 0.9973779355796223989  238.8989132560372183889  4.12427618254044962e+09
 32  6 0.3105556405258697028   14.2520050822079245023  3.99473115078394549e+04
 32  6 0.4139289631424342142  -12.0876205347363256948 -9.46888842183978297e+05
 32  6 0.5056506143005947695   10.9585251429814025670  9.74293295421640575e+06
 32  6 0.5894369100731509103  -10.4898955647770506516 -6.11751644026588127e+07
 32  6 0.6660602753637725471   10.5301074415441657806  2.68296104387782335e+08
 32  6 0.7355354878099887861  -11.0610348342295559121 -8.80772191607754350e+08
 32  6 0.7976204707690118800   12.1762795629220104132  2.25021914707436275e+09
 32  6 0.8519872964295319706  -14.1230326881627661351 -4.56934588791978455e+09
 32  6 0.8982952517627329492   17.4479072957477825412  7.42926057116949654e+09
 32  6 0.9362271869591815010  -23.4344775763987342998 -9.59790055462888336e+09
 32  6 0.9655097170166857534   35.6652249553724303155  9.53912525021007919e+09
 32  6 0.9859255590869620001  -67.9862105280884918557 -6.63995326035583115e+09
 32  6 0.9973244975142564472  234.1396661778261432119  2.25340999464965010e+09
 32  8 0.3764811444639393212  -11.8855402826598641752 -4.00559152873086932e+04
 32  8 0.4813748878966721545   10.7902019769665002968  9.33830191325676162e+05
 32  8 0.5721757226421734233  -10.2941697128454645593 -9.25833254818535037e+06
 32  8 0.6534357161628409072   10.3052440904399880139  5.51295304541919604e+07
 32  8 0.7262841548424637805  -10.8032584275963330356 -2.25927310380085975e+08
 32  8 0.7909439914542770733   11.8754542438299459661  6.82456200609227180e+08
 32  8 0.8473187630719253294  -13.7597983224022168969 -1.57626028852311444e+09
 32  8 0.8951957540161493698   16.9863264685010335597  2.82985063028063107e+09
 32  8 0.9343333797127449936  -22.8021212341069663410 -3.94096745519103861e+09
 32  8 0.9645045298306054171   34.6896557835263905645  4.13691421355571842e+09
 32  8 0.9855204695289392358  -66.1102609681752255710 -2.98686009307762480e+09
 32  8 0.9972480121981421863  227.6491093863750734272  1.03402913054424262e+09
 32 10 0.4407472262817854758   10.3846313797282299163  3.75425319344293894e+04
 32 10 0.5461213534240492162   -9.9928817789972725905 -8.36338833573901327e+05
 32 10 0.6352061340861065997    9.9954671877698189064  7.79803421905887965e+06
 32 10 0.7132442967144998480  -10.4619224207818941608 -4.30293858378205970e+07
 32 10 0.7816717457267979841   11.4844283928408081863  1.60889659322657883e+08
 32 10 0.8408977435574904735  -13.2924760094300538071 -4.35520345242725790e+08
 32 10 0.8909607802215886441   16.3961982889835731214  8.81117220969235420e+08
 32 10 0.9317575065727488060  -21.9969239090461314845 -1.34148311419174314e+09
 32 10 0.9631415133566834097   33.4506953685531769338  1.50157618909184313e+09
 32 10 0.9849722466214499983  -63.7316994980158781914 -1.13138638283375549e+09
 32 10 0.9971446082213952788  219.4265204621986242728  4.00836920804889381e+08
 32 12 0.5035710526300974932   -9.4077516756173729107 -3.24655130622732395e+04
 32 12 0.6083987954686762567    9.5535691829462958680  6.71742272377985646e+05
 32 12 0.6949204785537272944  -10.0162662540037334935 -5.74138041626432631e+06
 32 12 0.7689629264892712257   10.9914819554154323811  2.86065897588656917e+07
 32 12 0.8322305584539408940  -12.7134603193481936501 -9.48596370793462247e+07
 32 12 0.8853011222240634304   15.6721674855020811634  2.22509925115464211e+08
 32 12 0.9283380102825892211  -21.0149400523418172781 -3.77411608231107593e+08
 32 12 0.9613401157475801595   31.9453999613129973056  4.56135130251949847e+08
 32 12 0.9842497190909985649  -60.8484224476841859541 -3.61477638483503640e+08
 32 12 0.9970085262556459549  209.4708243436959946848  1.31599342324626371e+08
 32 14 0.5650463498067409551    8.7902348159009839890  2.55047946239859884e+04
 32 14 0.6682765293660032357   -9.4132076718238408830 -4.75749126307772996e+05
 32 14 0.7513194492180583772   10.3726692308573564816  3.62231747616796847e+06
 32 14 0.8204999523448708310  -12.0090895888534099356 -1.58045588598721176e+07
 32 14 0.8777590854629203632   14.8053446647072277642  4.48401628080711365e+07
 32 14 0.9238264420329342919  -19.8499403964914620246 -8.70180487904840112e+07
 32 14 0.9589787132086873278   30.1692679551153020157  1.15501259781181648e+08
 32 14 0.9833063460454362081  -57.4572747324783463796 -9.72785088205530941e+07
 32 14 0.9968312165643206102  197.7804244463125087350  3.65876207371722609e+07
 32 16 0.6251848951973845159   -8.4527355645536275119 -1.78691019107984066e+04
 32 16 0.7257004813062812865    9.5690344792426351717  2.90679179593581008e+05
 32 16 0.8042484345564082648  -11.1520918457822091341 -1.90602277502308413e+06
 32 16 0.8675752657471063056   13.7799899266048928581  7.00547347453788389e+06
 32 16 0.9178281131136726279  -18.4916717488136157499 -1.61867789629049338e+07
 32 16 0.9558692045196347520   28.1152177138213517082  2.41735950527581573e+07
 32 16 0.9820712896200067821  -53.5534254197913810458 -2.19502955237094313e+07
 32 16 0.9965997709857228326  184.3529090876499196838  8.59121865665862709e+06
 32 18 0.6839287785574463818    8.3682223551132270956  1.09149990300929821e+04
 32 18 0.7804955698386891738  -10.0769754584061121960 -1.48881789092372492e+05
 32 18 0.8533815489197575932   12.5650691806395560235  8.05551915464587160e+05
 32 18 0.9096796803312398039  -16.9220463873051478743 -2.36477232746538939e+06
 32 18 0.9517080051321703538   25.7715541461144113100  4.12114942873411067e+06
 32 18 0.9804328587034185638  -49.1291967253748467215 -4.11866250019553956e+06
 32 18 0.9962940717120361001  169.1845173453319546297  1.69470027352451021e+06
 32 20 0.7411441996998985315   -8.5555101132757922500 -5.64598405602364619e+03
 32 20 0.8323382068285043456   11.0871580300237653205  6.14533814772291735e+04
 32 20 0.8981627693979317151  -15.1054962500678762183 -2.58728898658026621e+05
 32 20 0.9459726049771494116   23.1174982086670262049  5.58608037095620297e+05
 32 20 0.9782055232425569402  -44.1716965069227143204 -6.34135273258093861e+05
 32 20 0.9958812688319519379  152.2691038363375355402  2.78448737399294623e+05
 32 22 0.7965949384460165872    9.0962206827749358951  2.37698216030051844e+03
 32 22 0.8806859900476563530  -12.9582868441546779081 -1.92921537306422433e+04
 32 22 0.9376729367781797553   20.1118304724722563037  5.77318948093007712e+04
 32 22 0.9750574510835751108  -38.6575129935858115005 -7.84451928323831671e+04
 32 22 0.9953041507325197657  133.5959573300670797380  3.76284695934241172e+04
 32 24 0.8498800250086976371  -10.1988686485233959189 -7.68350814439110536e+02
 32 24 0.9246198740403034355   16.6567416833397707876  4.19169733849059685e+03
 32 24 0.9703278240603687710  -32.5389598353830251654 -7.52879491739916193e+03
 32 24 0.9944537461176797821  113.1446592857077888539  4.10544839334767585e+03
 32 26 0.9002866303081578092   12.4227615095766168452  1.73311427969295522e+02
 32 26 0.9624581401038234674  -25.6994228450795922924 -5.25027171139308393e+02
 32 26 0.9930937694463672916   90.8709065829051780838  3.51715743170012843e+02
 32 28 0.9463844610637880406  -17.7341597244701780767 -2.26187636217060586e+01
 32 28 0.9905955424794119502   66.6568678288125369136  2.26187636217060586e+01
 32 30 0.9844951849708404312   40.0437595775380898999  1.00000000000000000e+00
 33  1 0.1298984035149199912  -35.6659669711136686487 -4.22501355867183738e+04
 33  1 0.2220918209345811856   21.7343704546402278766  9.30815428710093722e+05
 33  1 0.3108776201996162891  -16.1998428887692682565 -9.79063353759176284e+06
 33  1 0.3965777362518213556   13.4006507176055791319  6.65251483559941053e+07
 33  1 0.4787560188980146680  -11.8786418566308480393 -3.29575434622398853e+08
 33  1 0.5568358245354037006   11.1035526486148210523  1.26914811041931868e+09
 33  1 0.6302189354602529825  -10.8591018623354802486 -3.94785293847595882e+09
 33  1 0.6983232757933641732   11.0736793786592340183  1.01654845219933071e+10
 33  1 0.7605996883608200365  -11.7718089830440408861 -2.20064485365934410e+10
 33  1 0.8165415926664331137   13.0791273859516419265  4.04051418880103989e+10
 33  1 0.8656916266153740214  -15.2801096284089030775 -6.30833574765414200e+10
 33  1 0.9076467122443206970   18.9835460779248990093  8.33621270671952209e+10
 33  1 0.9420621163431571743  -25.6062487807159655517 -9.17866309920066223e+10
 33  1 0.9686547750614821206   39.0924758018514566515  8.10838118582554016e+10
 33  1 0.9872061932139094553  -74.6757658496098741807 -5.21271538545398788e+10
 33  1 0.9975676642910128455  257.4721252544692902120  1.69376827067945366e+10
 33  3 0.2014808347047964132   22.4190705610338518738  4.96795445141574892e+04
 33  3 0.2978358507358720431  -16.3785014236463517534 -1.17891486943093571e+06
 33  3 0.3872772010903167139   13.4367901620590899370  1.27152382098227236e+07
 33  3 0.4717937477147650660  -11.8613491848625969283 -8.63024015190197229e+07
 33  3 0.5515135593467092034   11.0611856387935691970  4.19659994484805346e+08
 33  3 0.6261270017097601004  -10.8017726472668176285 -1.56446587892205787e+09
 33  3 0.6951931297750622019   11.0045295543494372481  4.65352724510213470e+09
 33  3 0.7582398321146937015  -11.6904757246248589553 -1.13198910736677151e+10
 33  3 0.8148058189292470832   12.9825926107583580205  2.28486885866104050e+10
 33  3 0.8644617587193251795  -15.1621190682150253082 -3.85151509658965073e+10
 33  3 0.9068225468286660318   18.8322457040567385889  5.41105543124423294e+10
 33  3 0.9415552280671219965  -25.3975737384394406604 -6.24875992579904175e+10
 33  3 0.9683845114727103187   38.7689853572996483422  5.71893821587874069e+10
 33  3 0.9870969605065014196  -74.0517240437976056455 -3.76584036320772476e+10
 33  3 0.9975470081932512612  255.3092744469076649239  1.23984149097609825e+10
 33  5 0.2689559650558452364  -16.6292899368145015160 -5.43667614096297693e+04
 33  5 0.3685124659797986424   13.4885047436590319592  1.33840161808468518e+06
 33  5 0.4582595005710841662  -11.8239443437868168019 -1.44827110175407305e+07
 33  5 0.5413637447971921812   10.9810164573642570218  9.66195052830657512e+07
 33  5 0.6184109110047197877  -10.6958871929797947331 -4.54663460822272897e+08
 33  5 0.6893329540306629699   10.8781011279952171122  1.61811937999701405e+09
 33  5 0.7538431342708558081  -11.5425973518536064688 -4.53480338138663769e+09
 33  5 0.8115828059308055620   12.8076828608964117251  1.02486664684723892e+10
 33  5 0.8621836521490041649  -14.9488279611730714436 -1.89087811762077026e+10
 33  5 0.9052986034026825335   18.5591772634546074983  2.85331633410997620e+10
 33  5 0.9406191331047705217  -25.0213743157433015085 -3.48213073301882172e+10
 33  5 0.9678858411200208511   38.1862411248840487588  3.31952750960311508e+10
 33  5 0.9868955272347993413  -72.9281071626839576538 -2.24690021175926361e+10
 33  5 0.9975089283859676081  251.4159651953503100685  7.50991235147494984e+09
 33  7 0.3340202274825962991   13.4289886959495454732  5.64040959604379241e+04
 33  7 0.4357327923453629959  -11.7397046189565656960 -1.39389724102640897e+06
 33  7 0.5251555901172837437   10.8518610155386081573  1.47835781611188687e+07
 33  7 0.6063581767855072968  -10.5351002409772558366 -9.50674024743092805e+07
 33  7 0.6803003772506632796   10.6902247646620303101  4.25124628169675291e+08
 33  7 0.7471248154621116244  -11.3252036409406979800 -1.41822940360051847e+09
 33  7 0.8066870201725530043   12.5521736669878674064  3.67194762957433510e+09
 33  7 0.8587375947574974466  -14.6385151101802541973 -7.53870745058922005e+09
 33  7 0.9030002163233948886   18.1629822021065336912  1.23668562359502659e+10
 33  7 0.9392103240087604776  -24.4765708763033806861 -1.60894512686786480e+10
 33  7 0.9671364545030317617   37.3433964181391218062  1.60753753162122803e+10
 33  7 0.9865931073975781063  -71.3042910557883544698 -1.12299936190089397e+10
 33  7 0.9974517865987450049  245.7918733949796603611  3.81869924942902565e+09
 33  9 0.3973291221338597912  -11.4515564905086488778 -5.52142726129362272e+04
 33  9 0.5002065355139077019   10.6371090178351899169  1.33075835960892332e+06
 33  9 0.5885963556998761170  -10.3040464897018892998 -1.35202735801044907e+07
 33  9 0.6673002760385016163   10.4323448220126309138  8.20824673534057289e+07
 33  9 0.7375943980218645502  -11.0327566468807720668 -3.41733100088000655e+08
 33  9 0.7998076950490962123   12.2121537725146129816  1.04574155370172966e+09
 33  9 0.8539268124674175287  -14.2282658982573817497 -2.44113431876013517e+09
 33  9 0.8998062396409974850   17.6414166720077929540  4.42033921733833218e+09
 33  9 0.9372588404731583278  -23.7614099258129591874 -6.19762788171154785e+09
 33  9 0.9661006952153718963   36.2390913532534710839  6.53870690535919666e+09
 33  9 0.9861757126990479128  -69.1792802483952442572 -4.73723970873573780e+09
 33  9 0.9973729798043944328  238.4364839853759576727  1.64310959503586578e+09
 33 11 0.4591923400854817650   10.1622148959497931031  5.04643826577139553e+04
 33 11 0.5622792413485674379   -9.9587507280619931294 -1.15448125130546466e+06
 33 11 0.6488838568386295913   10.0855989799322802725  1.09775970190167110e+07
 33 11 0.7244212993348559948  -10.6547353957143489112 -6.15213217135420442e+07
 33 11 0.7904419414973501423   11.7808322823279620906  2.32938962417689890e+08
 33 11 0.8474421980722941505  -13.7133003953617791382 -6.37015721742509007e+08
 33 11 0.8955301360487418760   16.9909357936314329152  1.29936756149295211e+09
 33 11 0.9346584138096779570  -22.8731893690842547073 -1.99098561792196655e+09
 33 11 0.9647248919537986245   34.8712645185737599718  2.23927911731675196e+09
 33 11 0.9856224075254373940  -66.5515810946803867409 -1.69272422635352898e+09
 33 11 0.9972686238181510676  229.3490282096929888667  6.00787666353783488e+08
 33 13 0.5197609254544580670   -9.3128758887474152317 -4.25017076649768205e+04
 33 13 0.6221050908181663397    9.5999804565013420188  8.98175177072763559e+05
 33 13 0.7061248073543665571  -10.1691342194569838142 -7.79700444571186882e+06
 33 13 0.7777576804611109340   11.2458226640568881294  3.93262760397008359e+07
 33 13 0.8387953871290497743  -13.0856051144837302047 -1.31685639534091040e+08
 33 13 0.8898858998602349191   16.2059096602870340575  3.11301115523077548e+08
 33 13 0.9312493164877857499  -21.8077673203570938654 -5.31217998700449467e+08
 33 13 0.9629294213118243517   33.2368283059374434174  6.44916219673133492e+08
 33 13 0.9849023843761754993  -63.4189881258244767537 -5.12645089844025910e+08
 33 13 0.9971330269978446736  218.5283792139409513311  1.86946447818958580e+08
 33 15 0.5790942224865438526    8.7792801526016770453  3.24808694373800354e+04
 33 15 0.6797123588090663304   -9.5203958612386632154 -6.16005029081243440e+05
 33 15 0.7602805990932267610   10.5820381981745264000  4.74735629169658013e+06
 33 15 0.8271830237829816967  -12.3308919927910771719 -2.09086522778275125e+07
 33 15 0.8824240265797391736   15.2770601996218218233  5.97592442081272975e+07
 33 15 0.9267877163124421669  -20.5586527241477838857 -1.16629953656010345e+08
 33 15 0.9605949819870656103   31.3310971644177378437  1.55456056539093226e+08
 33 15 0.9839700074616356540  -59.7782195739996637940 -1.31301378949771628e+08
 33 15 0.9969578075404191830  205.9728768704694061853  4.94608520043362454e+07
 33 17 0.6371853258777229190   -8.5020932970256648531 -2.21161375104586259e+04
 33 17 0.7350250111334851733    9.7281941081920191294  3.64379429424102360e+05
 33 17 0.8111766064084815486  -11.4207874440319958609 -2.41132275343643036e+06
 33 17 0.8724012576218092008   14.1880302787680427912  8.92471414009216987e+06
 33 17 0.9208877334180566310  -19.1152056036851227816 -2.07308096730423905e+07
 33 17 0.9575378181995770621   29.1467309745291380807  3.10799694816963896e+07
 33 17 0.9827561130097401954  -55.6242721630319394421 -2.82951837865760028e+07
 33 17 0.9967303661048608765  191.6800245099104813562  1.10903692993526198e+07
 33 19 0.6939667465711606420    8.4655751239391516805  1.31186668660259002e+04
 33 19 0.7878582490049916842  -10.2874870608204407318 -1.80644000724318263e+05
 33 19 0.8584806425312284661   12.9066704655451207628  9.83967639712300268e+05
 33 19 0.9129020552680814360  -17.4587035915215622595 -2.90279019323929213e+06
 33 19 0.9534619937567725412   26.6716367259260707101  5.07676247621006053e+06
 33 19 0.9811519014088132540  -50.9492132523287253321 -5.08573186821850948e+06
 33 19 0.9964311133609590199  175.6459381312961340882  2.09531727939373278e+06
 33 21 0.7493014537741043979   -8.6961447630587453972 -6.58561087150623462e+03
 33 21 0.8378884781678123117   11.3571489122545621342  7.21628755817448400e+04
 33 21 0.9016427069451486975  -15.5523994924172974663 -3.05214430170276319e+05
 33 21 0.9478586957490549025   23.8843598363012645791  6.61091522203986067e+05
 33 21 0.9789768647849074190  -45.7397408083880279150 -7.52060686883842805e+05
 33 21 0.9960281040088366789  157.8642797479877231126  3.30606330139894504e+05
 33 23 0.8029556422522979853    9.2822639241933693199  2.68947991546089588e+03
 33 23 0.8845833413428313419  -13.3099411030105887477 -2.19240941113180234e+04
 33 23 0.9397642045892866669   20.7423857582804949118  6.57950462410602922e+04
 33 23 0.9759083423328718254  -39.9717180903200244302 -8.95641144222261501e+04
 33 23 0.9954657398500990073  138.3240105447908945280  4.30036823770229821e+04
 33 25 0.8545374869374811055  -10.4417049516312374635 -8.43029548181818768e+02
 33 25 0.9270476661709414756   17.1449351087526764559  4.61042304776217497e+03
 33 25 0.9713039189094652137  -33.5960088356932473630 -8.29303909307676076e+03
 33 25 0.9946381577630090121  117.0040960726338425957  4.52564559349640513e+03
 33 27 0.9033540629977885317   12.7530244788903477371  1.84359276175916051e+02
 33 27 0.9636484618423862836  -26.4925130369306742750 -5.59041219141910005e+02
 33 27 0.9933158422356305195   93.8589080249562357494  3.74681942965993983e+02
 33 29 0.9480177836565364391  -18.2446895709757939130 -2.33261440663608397e+01
 33 29 0.9908881353595477837   68.7671142936695645176  2.33261440663608397e+01
 33 31 0.9849615493669503508   41.2564319821639884367  1.00000000000000000e+00
 34  0 0.0883713432756592643   54.1150641990164302797  5.09590671532367996e+04
 34  0 0.1760510611659895641  -27.6498607394497923906 -1.10574603642984689e+06
 34  0 0.2623529412092960311   19.1169832043279122047  1.18250116066246536e+07
 34  0 0.3466015544308139185  -15.0985516165869491090 -8.29377646819368750e+07
 34  0 0.4281375415178142463   12.9256104080179756721  4.28255860452526331e+08
 34  0 0.5063227732414886662  -11.7255942224554043918 -1.73215783025167489e+09
 34  0 0.5805453447497644914   11.1463212893402996428  5.69976898538892841e+09
 34  0 0.6502243646658903975  -11.0415196085075244525 -1.56397120022446594e+10
 34  0 0.7148145015566287341   11.3735595347218669815  3.63749066100858612e+10
 34  0 0.7738102522869125810  -12.1881630077225295850 -7.24559513663049927e+10
 34  0 0.8267498990922254043   13.6296115905235772914  1.24267661066669067e+11
 34  0 0.8732191250252223647  -16.0062475924030067631 -1.83544988343340851e+11
 34  0 0.9128542613593175759   19.9680240267778508212  2.31992895478053284e+11
 34  0 0.9453451482078273349  -27.0206104501689523545 -2.46721366478138733e+11
 34  0 0.9704376160392298445   41.3496992511868270981  2.12397148512898193e+11
 34  0 0.9879357644438514496  -79.1144311270115281332 -1.34174233650338394e+11
 34  0 0.9977065690996003156  273.0159788869048043125  4.31799406971159973e+10
 34  2 0.1617501629297580235  -28.5956119190726241186 -6.46317943752272913e+04
 34  2 0.2535766110573405285   19.3388169613257865365  1.53538857888796879e+06
 34  2 0.3404234462560359331  -15.1590109701095698824 -1.69531128919592239e+07
 34  2 0.4235280658696976563   12.9326609808721570971  1.19383912792734697e+08
 34  2 0.5027872562164108494  -11.7101785842884051903 -6.08381523136008263e+08
 34  2 0.5778025727122501065   11.1192705248034222620  2.39778591631288385e+09
 34  2 0.6480953870948996665  -11.0068287245671942998 -7.60544420836293602e+09
 34  2 0.7131753250848353876   11.3323207242604322431  1.99104002306929893e+10
 34  2 0.7725688280865246060  -12.1398268046751525162 -4.37140739359647751e+10
 34  2 0.8258338112916141505   13.5722196136519475118  8.12260043574673462e+10
 34  2 0.8725685163789620447  -15.9359788560107400457 -1.28091710281614105e+11
 34  2 0.9124175330466692824   19.8777330119876651793  1.70666494268252197e+11
 34  2 0.9450762205959259976  -26.8958405744967699036 -1.89148765586671204e+11
 34  2 0.9702941082324624267   41.1559733947375789853  1.67921603259030243e+11
 34  2 0.9878777313541152738  -78.7402912361012425890 -1.08320542210629395e+11
 34  2 0.9976955917874645863  271.7184203325308544663  3.52627281579375000e+10
 34  4 0.2290353091691980647   19.8259730284222150942  7.28543858209866303e+04
 34  4 0.3245774710930239282  -15.2951169954364321057 -1.83610319596710848e+06
 34  4 0.4120913250137008821   12.9460700699645556710  2.06468904153274409e+07
 34  4 0.4941597528857976651  -11.6720650914173358359 -1.44690466964831382e+08
 34  4 0.5711733128614427946   11.0546035883313749082  7.21925970099395275e+08
 34  4 0.6429805331645399580  -10.9247375598447273859 -2.74917180797131491e+09
 34  4 0.7092529942063271475   11.2352276894526212914  8.32460786342098808e+09
 34  4 0.7696065500397930581  -12.0263676926430242986 -2.05564836531158371e+10
 34  4 0.8236522135757429197   13.4377710212654051247  4.20195828357783051e+10
 34  4 0.8710213912220207133  -15.7715894920393004952 -7.15792011339193878e+10
 34  4 0.9113801137021170229   19.6667063707206501988  1.01430392181366913e+11
 34  4 0.9444378942769600105  -26.6044294638997378399 -1.17933494687242920e+11
 34  4 0.9699536632650263002   40.7037228760144316198  1.08488767564717056e+11
 34  4 0.9877401076341658648  -77.8671320238333777297 -7.16894819740677643e+10
 34  4 0.9976695643562222271  268.6906970632885531813  2.36483636662942200e+10
 34  6 0.2933994638184567738  -15.4023812955672774194 -7.77719904785001854e+04
 34  6 0.3916656109613997905   12.9457405551373021524  2.00783309257131116e+06
 34  6 0.4793510358588016218  -11.6027583068819986067 -2.24818878157696947e+07
 34  6 0.5600295399160402088   10.9473790451661052714  1.54056776664389133e+08
 34  6 0.6344890398594307257  -10.7919454280648920985 -7.40935596784077525e+08
 34  6 0.7027935784233061423   11.0799092290731593380  2.68512706290603447e+09
 34  6 0.7647549009861304148  -11.8460027808970025376 -7.63994858418963718e+09
 34  6 0.8200929870110679198   13.2248825572777821691  1.74862937557805443e+10
 34  6 0.8685043282853788238  -15.5119827813563730956 -3.26025650716907043e+10
 34  6 0.9096957258124916956   19.3340633295963186811  4.96193677670206299e+10
 34  6 0.9434030025435876654  -26.1456684588934962221 -6.09652090585476379e+10
 34  6 0.9694022795065435627   39.9923871219871074345  5.84142688455779495e+10
 34  6 0.9875173610772206567  -76.4945379297462864088 -3.96766198427218399e+10
 34  6 0.9976274534667299854  263.9325926497866703357  1.32867157726980209e+10
 34  8 0.3558312567423949080   12.7848696696041255194  7.88793409621313040e+04
 34  8 0.4558627606992043946  -11.4702809982034903413 -2.02479309682934429e+06
 34  8 0.5430917508516448500   10.7844377717241286518  2.20803832778171897e+07
 34  8 0.6218756001924926613  -10.6011391468208948652 -1.45152993805862993e+08
 34  8 0.6933319754503000087   10.8616230772575317332  6.60899365631812572e+08
 34  8 0.7577132688184613496  -11.5953765864629634308 -2.23795500159721470e+09
 34  8 0.8149596784575898756   12.9310484005308641287  5.86664786489555836e+09
 34  8 0.8648902734476339171  -15.1552212031670148207 -1.21685275864491329e+10
 34  8 0.9072849867703556281   18.8782740489935996209  2.01285427366971092e+10
 34  8 0.9419252310564842912  -25.5183408568721574738 -2.63598746145155373e+10
 34  8 0.9686161872686399610   39.0210111568859545628  2.64667278710639114e+10
 34  8 0.9872001253176149183  -74.6218044962742794723 -1.85514651984873123e+10
 34  8 0.9975675121064372375  257.4437411374815383169  6.32002308704472160e+09
 34 10 0.4167670101436421470  -11.1048396866345413514 -7.54342961913266918e+04
 34 10 0.5176572449143721499   10.5252600797206063987  1.87446665522581944e+06
 34 10 0.6037545970268044515  -10.3353621850058488008 -1.94784243923903778e+07
 34 10 0.6800637472993517063   10.5710078159289171396  1.20392093364575580e+08
 34 10 0.7479845290428185356  -11.2684715859750941291 -5.08610369491417885e+08
 34 10 0.8079368497162368046   12.5520369450239765996  1.57525410027892637e+09
 34 10 0.8599792704407569488  -14.6981586670667194738 -3.71370318532780743e+09
 34 10 0.9040246890099363775   18.2969189335875199731  6.77860236063722229e+09
 34 10 0.9399333865248781228  -24.7205563742331975163 -9.56397965078728104e+09
 34 10 0.9675590869136597716   37.7881289346526969553  1.01378900175784798e+10
 34 10 0.9867741560319213123  -72.2478583617238285797 -7.36841802266346741e+09
 34 10 0.9974870892465378391  249.2235870959594308260  2.56025204844412470e+09
 34 12 0.4764238400738372570    9.9861955680898475407  6.72707011168220342e+04
 34 12 0.5772911234818125514   -9.9475546272341421883 -1.57719217912972253e+06
 34 12 0.6615460416302608726   10.1878667753267215801  1.52716300879468620e+07
 34 12 0.7347413832815110624  -10.8540678518165343291 -8.68258511257569045e+07
 34 12 0.7985235009176354648   12.0806352865029840160  3.32603516019938648e+08
 34 12 0.8534633227715016091  -14.1357328662756458471 -9.18223426872914433e+08
 34 12 0.8997289452985961500   17.5862504149196041681  1.88728308578719735e+09
 34 12 0.9373215643149030996  -23.7494612773505195946 -2.90913326733307552e+09
 34 12 0.9661774896706131210   36.2915644594278319346  3.28653002812095785e+09
 34 12 0.9862185886816078328  -69.3711232097970480481 -2.49190967275865078e+09
 34 12 0.9973823138920079323  239.2713192857498540889  8.85913879552369952e+08
 34 14 0.5349067783761419781   -9.2440675330389439068 -5.52121251318146969e+04
 34 14 0.6348641430926076357    9.6595839117326161016  1.18985990331620607e+06
 34 14 0.7165205288756343327  -10.3289805183412788381 -1.04792530780471712e+07
 34 14 0.7858979918633592909   11.5038210402779998986  5.34581240662375018e+07
 34 14 0.8448604845162713817  -13.4595404312375510614 -1.80638819949090332e+08
 34 14 0.8941156443095591433   16.7403766585466655670  4.30122266522852063e+08
 34 14 0.9339322719724379995  -22.6007270072521748716 -7.38121423761074185e+08
 34 14 0.9643929092860252794   34.5280937683093540613  8.99861157346449733e+08
 34 14 0.9855030619537795689  -65.9892973155740349966 -7.17336850504760742e+08
 34 14 0.9972475774754129274  227.5857619486019700616  2.62000151579248756e+08
 34 16 0.5922502426529848707    8.7834836258677224663  4.10747204919695650e+04
 34 16 0.6903744906170530271   -9.6352958673549586877 -7.91098096467678552e+05
 34 16 0.7686105331678612096   10.7954092500235123708  6.16583434583761077e+06
 34 16 0.8333817369061501390  -12.6546869377095099196 -2.73944425454044677e+07
 34 16 0.8867437314604528220   15.7496426614007063449  7.88344094183419496e+07
 34 16 0.9295264411448174169  -21.2676087582850499302 -1.54673041992535532e+08
 34 16 0.9620884410601878711   32.4928532750987884015  2.06970148432866156e+08
 34 16 0.9845828739879203262  -62.0989764820630654185 -1.75273654239599854e+08
 34 16 0.9970746714650887688  214.1651936075514583990  6.61207699564698786e+07
 34 18 0.6484335684047052295   -8.5604281735812115528 -2.72010559586080017e+04
 34 18 0.7437301031449843336    9.8918615027018095276  4.53515617634924885e+05
 34 18 0.8176271936141922270  -11.6917249968025753759 -3.02699969947757898e+06
 34 18 0.8768858474320392338   14.5970870616175059098  1.12765592190161962e+07
 34 18 0.9237268529183858545  -19.7390872487065358598 -2.63234344930653051e+07
 34 18 0.9590845971389668767   30.1782493141680490112  3.96074538291223049e+07
 34 18 0.9833905040828831989  -57.6949884488849633613 -3.61464252920188308e+07
 34 18 0.9968512995014068290  199.0070342970812475869  1.41865318747468963e+07
 34 20 0.7033823912891126184    8.5682639827892721485  1.56812456284687432e+04
 34 20 0.7947397463640322179  -10.5005860347063642024 -2.17852416455760918e+05
 34 20 0.8632351891419488554   13.2494630464653635471  1.19408209646837763e+06
 34 20 0.9159016583406547340  -17.9958137038304428756 -3.53888946273572883e+06
 34 20 0.9550928051205711533   27.5717955109519046175  6.20981182056307327e+06
 34 20 0.9818199331767180071  -52.7691484954389977702 -6.23455906480606832e+06
 34 20 0.9965583801267570152  182.1072782641923879510  2.57172578133763792e+06
 34 22 0.7569579137122423029   -8.8399128476297494927 -7.64631939849777609e+03
 34 22 0.8430814891697427926   11.6285627264397088965  8.43135030817640945e+04
 34 22 0.9048919709432841074  -15.9998731071861008957 -3.58139770302857039e+05
 34 22 0.9496173235960346792   24.6513666716833839132  7.78060321058961912e+05
 34 22 0.9796954381271250067  -47.3077471834016662910 -8.86873522695631254e+05
 34 22 0.9961648291220466245  163.4593959872486550466  3.90285788256260043e+05
 34 24 0.8089293950635907393    9.4700877804187495457  3.03179915845432561e+03
 34 24 0.8882334935385054475  -13.6623154804624000747 -2.48161604055563876e+04
 34 24 0.9417194810465200350   21.3731598111789828920  7.46731973249503062e+04
 34 24 0.9767030582777171954  -41.2859253720577612512 -1.01822972368895207e+05
 34 24 0.9956165770854972230  143.0520219695355592648  4.89341362910469616e+04
 34 26 0.8589141210455809583  -10.6854893013827201287 -9.22391731679907480e+02
 34 26 0.9293237490368414511   17.6334373397932147043  5.05610495663319853e+03
 34 26 0.9722178036717008531  -34.6531002403555135061 -9.10724391414080492e+03
 34 26 0.9948106997948665819  120.8635066968051461345  4.97353068918751433e+03
 34 28 0.9062382200766849749   13.0837320399122933878  1.95747921047764663e+02
 34 28 0.9647655835579336259  -27.2856919886869739855 -5.94121001927839529e+02
 34 28 0.9935240772306277446   96.8468976476843295131  3.98373080880074895e+02
 34 30 0.9495544953638918040  -18.7553769024561347578 -2.40335077214441952e+01
 34 30 0.9911630700085216628   70.8773636494314729362  2.40335077214441952e+01
 34 32 0.9854006762498304095   42.4691274359828625506  1.00000000000000000e+00
 35  1 0.1228154677849913889   38.7483447064828823159  8.21696591659369296e+04
 35  1 0.2101063059508610498  -23.5348461948410161426 -1.92719508178634755e+06
 35  1 0.2943634242507872645   17.4531164226184287713  2.16016916358501613e+07
 35  1 0.3759618035210709475  -14.3368130176855395064 -1.56726653732427239e+08
 35  1 0.4545558274002801658   12.5929237617681852868  8.31199148672796845e+08
 35  1 0.5296619332383017964  -11.6354003620718717826 -3.43729771499948502e+09
 35  1 0.6007699915626959486   11.2148814367071683051  1.15260703739790382e+10
 35  1 0.6673780075457849126  -11.2304386150230008923 -3.21453041654683876e+10
 35  1 0.7290071162366618118   11.6687824780560536198  7.58242767276227570e+10
 35  1 0.7852099444917868265  -12.5924964989811041249 -1.52885826465205780e+11
 35  1 0.8355762265897344054   14.1622276748894986298  2.64962869177212341e+11
 35  1 0.8797370421229480097  -16.7086402572094669949 -3.94824384795903870e+11
 35  1 0.9173682182956308662   20.9212454186403142842  5.02700882309963257e+11
 35  1 0.9481931334469506645  -28.3918586283956031480 -5.37751464579110657e+11
 35  1 0.9719850530076346029   43.5407831736295136693  4.64996098166839050e+11
 35  1 0.9885692294075087982  -83.4270386318088839062 -2.94642282811230957e+11
 35  1 0.9978271989222411431  288.1265598171360124979  9.49821346151490326e+10
 35  3 0.1905485622074178653  -24.3034435459438711291 -9.63293424323993968e+04
 35  3 0.2819298558068008553   17.6646472595324190991  2.45054996431186190e+06
 35  3 0.3670369800145601435  -14.3907772262413242714 -2.83297279526826702e+07
 35  3 0.4478168237991096423   12.5878632131155328011  2.06513878094803721e+08
 35  3 0.5244524481439815089  -11.6031602841968002338 -1.08182579935769534e+09
 35  3 0.5967070458990495485   11.1673060469785490056  4.36188007191550446e+09
 35  3 0.6642125641622115273  -11.1718782423627782663 -1.41024782324998302e+10
 35  3 0.7265634874200371796   11.6000955669151188943  3.75231388159238892e+10
 35  3 0.7833557545496493413  -12.5123325390982937932 -8.35279485380352325e+10
 35  3 0.8342060762146782382   14.0671142012666710031  1.57027480466415009e+11
 35  3 0.8787629858321258647  -16.5921041599423304547 -2.50060003778206482e+11
 35  3 0.9167139013968319539   20.7713221648174375389  3.35856035997934204e+11
 35  3 0.9477900133590541065  -28.1844220492361579034 -3.74607627469710266e+11
 35  3 0.9717698603404463231   43.2183488238136419568  3.34170583989878906e+11
 35  3 0.9884821881087896278  -82.8038180612380472212 -2.16274228706713989e+11
 35  3 0.9978107325757197277  285.9641475270496471239  7.05344548116920319e+10
 35  5 0.2544442840652798576   17.9738684705835645161  1.05498580368342533e+05
 35  5 0.3490602318079826238  -14.4755267113144796554 -2.80666889515359793e+06
 35  5 0.4347382270593458942   12.5730161434671412479  3.27917851852393150e+07
 35  5 0.5145341797691458385  -11.5415293144684270032 -2.36731100939853936e+08
 35  5 0.5890584530665375906   11.0791712023669806086  1.20998824223718715e+09
 35  5 0.6582963906113259434  -11.0646416780238592281 -4.70102143721548653e+09
 35  5 0.7220186169982151236   11.4750741417892339058  1.44767431038667793e+10
 35  5 0.7799189929858028059  -12.3669593885337594230 -3.62602756725304947e+10
 35  5 0.8316727754293176123   13.8950532240111659377  7.50117953553126678e+10
 35  5 0.8769653028422014218  -16.3816480353283004945 -1.29060141416967529e+11
 35  5 0.9155079329869150184   20.5008981212498611058  1.84379006989188080e+11
 35  5 0.9470477489755114719  -27.8105796339539779183 -2.15767166477576019e+11
 35  5 0.9713738989707105809   42.6376034261941825321  1.99454770198797180e+11
 35  5 0.9883221013283797207  -81.6817503385213825595 -1.32239385906653717e+11
 35  5 0.9977804548874686930  282.0716640957022036673  4.37023275076107407e+10
 35  7 0.3161117054534439696  -14.4598304783786097971 -1.10165339781410657e+05
 35  7 0.4130298490565320613   12.5220074688744151814  2.96959202323612198e+06
 35  7 0.4987388887968219331  -11.4397797906416975877 -3.43097673762332723e+07
 35  7 0.5771437553911872298   10.9444639664303036142  2.41000625145740390e+08
 35  7 0.6492026608942135235  -10.9047957752425990208 -1.18282463369726706e+09
 35  7 0.7150933801889276520   11.2909203052143567447  4.35950338721327972e+09
 35  7 0.7747135162070666325  -12.1542812134460636031 -1.25808714662968502e+10
 35  7 0.8278520147657590922   13.6444197774551163604  2.91384283297675133e+10
 35  7 0.8742623585867576042  -16.0759825097357165191 -5.48646383067852020e+10
 35  7 0.9136987500748001700   20.1089363836140648800  8.41734907880002136e+10
 35  7 0.9459360241451643114  -27.2694958888166603117 -1.04078681822762405e+11
 35  7 0.9707815271390978218   41.7978852324832033105  1.00200480862881851e+11
 35  7 0.9880827844832867912  -80.0603444321826458463 -6.82813476682096634e+10
 35  7 0.9977352102310950155  276.4488536479847198279  2.29069102454355850e+10
 35  9 0.3761773427402189118   12.2719360903791514517  1.09331237699363191e+05
 35  9 0.4745225405011322950  -11.2613284175271370913 -2.90581735603327164e+06
 35  9 0.5596545326184809710   10.7482330961943564063  3.25100998867159411e+07
 35  9 0.6361662166454651324  -10.6841437775570344826 -2.18116545903971374e+08
 35  9 0.7053086909517645164   11.0423729892208370984  1.00985693425183630e+09
 35  9 0.7674288393514878681  -11.8705977461009428708 -3.46744124251417160e+09
 35  9 0.8225404614788878188   13.3124588254256259745  9.19536317179191589e+09
 35  9 0.8705224378964077081  -15.6729798572902740972 -1.92560041156655579e+10
 35  9 0.9112039588586526850   19.5937572147888730001  3.21005935082658348e+10
 35  9 0.9444067256413023470  -26.5598344887866133490 -4.22966608914699478e+10
 35  9 0.9699680368484574489   40.6981448977011623924  4.26639036529859161e+10
 35  9 0.9877544976398704435  -77.9388259503573834763 -2.99987601977138786e+10
 35  9 0.9976731815374375589  269.0953137956112186657  1.02375521122036381e+10
 35 11 0.4349428274505769965  -10.8256487920531885294 -1.02199006085349640e+05
 35 11 0.5338824871440921438   10.4464638619157490496  2.61203991300761281e+06
 35 11 0.6177973194646214639  -10.3842668370689406032 -2.77146731470323168e+07
 35 11 0.6918568319365823172   10.7193229065635655672  1.74167303950517416e+08
 35 11 0.7575653040422515305  -11.5094466566145978703 -7.45853222476308823e+08
 35 11 0.8154208035909459307   12.8946432921682916373  2.33605208666563606e+09
 35 11 0.8655442663319475871  -15.1692819174382478309 -5.55819449508035660e+09
 35 11 0.9078994803299165195   18.9527809609010304825  1.02211570815289822e+10
 35 11 0.9423881324570794193  -25.6795811433777849686 -1.45058519733857651e+10
 35 11 0.9688968511090404467   39.3368204434541368641  1.54439316749862232e+10
 35 11 0.9873228856207058035  -75.3160512928528476095 -1.12586096790410213e+10
 35 11 0.9975916969531160028  260.0104527404761824982  3.91840605509220409e+09
 35 13 0.4925627209685063401    9.8474537576683260909  8.89711810063151352e+04
 35 13 0.5912793897063837179   -9.9552747075186704961 -2.13393502024805546e+06
 35 13 0.6733051450538058980   10.3003241785474379810  2.10133528191192597e+07
 35 13 0.7443016917382139219  -11.0589477231220101316 -1.21077412955311313e+08
 35 13 0.8059958040253126788   12.3833609542141633852  4.68867283464419425e+08
 35 13 0.8590221980171112159  -14.5595598493263018725 -1.30587594279687476e+09
 35 13 0.9036008663379226924   18.1820695155822456002  2.70316061865612793e+09
 35 13 0.9397751706684059902  -24.6257401612283359782 -4.18999354584246731e+09
 35 13 0.9675149054861780229   37.7116289736654337617  4.75325166477105236e+09
 35 13 0.9867672508340040727  -72.1903672045181536987 -3.61421272632158279e+09
 35 13 0.9974869166131653531  249.1934197587152084452  1.28691167204475999e+09
 35 15 0.5491091774457297348   -9.1967949548578946661 -7.12023881358875515e+04
 35 15 0.6467733284845348374    9.7303094031497323613  1.56267149134019157e+06
 35 15 0.7261938637240178407  -10.4947925840682376730 -1.39487678647226561e+07
 35 15 0.7934553651510037886   11.7649792301092119828  7.19133301118557155e+07
 35 15 0.8504814137965788223  -13.8350353067011528907 -2.45064367315524101e+08
 35 15 0.8980303428829096157   17.2754793394815848728  5.87472048698206186e+08
 35 15 0.9364128420484829629  -23.3938039920029652308 -1.01344992873460627e+09
 35 15 0.9657449841879440777   35.8192161010971616975  1.24035276686008620e+09
 35 15 0.9860577307600623120  -68.5593800743100700856 -9.91389626483863831e+08
 35 15 0.9973533248437481680  236.6429924631499375209  3.62623075625364423e+08
 35 17 0.6045982389192072759    8.8004825928755661124  5.15983936130412185e+04
 35 17 0.7003401743507733368   -9.7568111043437379948 -1.00818774380943773e+06
 35 17 0.7763745401969590620   11.0122514743338086873  7.94088428171032574e+06
 35 17 0.8391473999545769891  -12.9802244785397249416 -3.55698635002203137e+07
 35 17 0.8907553989450228693   16.2229882599328867343  1.03017660802135304e+08
 35 17 0.9320668928168222012  -21.9767806343995637519 -2.03119610895282626e+08
 35 17 0.9634726037932634934   33.6545449624210917250  2.72789733711978376e+08
 35 17 0.9851505668291981044  -64.4195666781087368236 -2.31583841481992126e+08
 35 17 0.9971828880930072581  222.3573897766910931750  8.74816264318674505e+07
 35 19 0.6589990282548616740   -8.6264719871385509009 -3.32574427831409776e+04
 35 19 0.7518761706695479274   10.0594502251187769559  5.60689609185797395e+05
 35 19 0.8236483430719150345  -11.9646301915052823972 -3.77241116324897390e+06
 35 19 0.8810642319891685004   15.0070418076495588622  1.41391788175169975e+07
 35 19 0.9263685636193466078  -20.3632777732221725842 -3.31584491102242023e+07
 35 19 0.9605224401372705056   31.2097724070465289969  5.00606142021388859e+07
 35 19 0.9839798400266783762  -59.7655884987062648861 -4.57901599837096483e+07
 35 19 0.9969636052263213255  206.3339498014767343648  1.79937950711242855e+07
 35 21 0.7122322967349710154    8.6755996066138205691  1.86480680687722634e+04
 35 21 0.8011860716482258615  -10.7159619150910270235 -2.61228915350069001e+05
 35 21 0.8676791471293242575   13.5933114536809629413  1.44024063896197965e+06
 35 21 0.9187008936614540211  -18.5333273239744720229 -4.28685009558081999e+06
 35 21 0.9566129970955756789   28.4720225358191498799  7.54566988940579537e+06
 35 21 0.9824422000288298706  -54.5890110285632275122 -7.59144089854540117e+06
 35 21 0.9966768819214049113  188.5685461149222703625  3.13496131303974334e+06
 35 23 0.7641585570493243385   -8.9864414560720859981 -8.83945149521858548e+03
 35 23 0.8479508087508758063   11.9012408733676373629  9.80458853615969711e+04
 35 23 0.9079328281636986908  -16.4478563953109109264 -4.18150900806270482e+05
 35 23 0.9512610077801008091   25.4185038063834518596  9.10995651949036983e+05
 35 23 0.9803664824739195538  -48.8757195211921811051 -1.04032248918033275e+06
 35 23 0.9962924536732903347  169.0544585433046620437  4.58271304171187920e+05
 35 25 0.8145505767275724729    9.6594957641404857185  3.40577874196127914e+03
 35 25 0.8916593016047807962  -14.0153349402981959315 -2.79849345069702686e+04
 35 25 0.9435516325351402944   22.0041307033207083066  8.44194234667152487e+04
 35 25 0.9774469873917532858  -42.6001346571796162266 -1.15297018117668165e+05
 35 25 0.9957577010903981840  147.7799956657520965564  5.54567504159619057e+04
 35 27 0.8630346307110897675  -10.9301241364079384510 -1.00657974023033637e+03
 35 27 0.9314619299939270736   18.1222181097910386427  5.52958315514131482e+03
 35 27 0.9730752451854485230  -35.7102300263962746385 -9.97298925668912125e+03
 35 27 0.9949724825443807541  124.7228936239850014545  5.44998584177814246e+03
 35 29 0.9089550667171162335   13.4148412933231746536  2.07477367027047279e+02
 35 29 0.9937197288306527376   99.8348765341149402275  4.22789161624490646e+02
 35 29 0.9658160593308922071  -28.0789514665388573178 -6.30266528651538010e+02
 35 31 0.9510029250006982737  -19.2662073908946567258 -2.47408560869608181e+01
 35 31 0.9914218982361082677   72.9876156432171683264  2.47408560869608181e+01
 35 33 0.9858148842026543957   43.6818439488735563714  1.00000000000000000e+00
 36  0 0.0836704089547699037  -58.7072231061750073877 -9.93331596939296578e+04
 36  0 0.1667539302398519663   29.9285069429342911462  2.28396411997470073e+06
 36  0 0.2486677927913657493  -20.6133003986240836980 -2.59219932441531345e+07
 36  0 0.3288374298837070109   16.1909150448763021757  1.93301845844146788e+08
 36  0 0.4067005093183261311  -13.7593328183148351229 -1.06346757838670540e+09
 36  0 0.4817108778032055394   12.3649590902307693341  4.59446694846541691e+09
 36  0 0.5533423918615817394  -11.6160399802542002590 -1.61970308393268032e+10
 36  0 0.6210926084089244403   11.3390075560233380969  4.77882005445177765e+10
 36  0 0.6844863091309593139  -11.4686664778146685251 -1.20051747478804230e+11
 36  0 0.7430788339819652810   12.0122991692062104363  2.59781608959008209e+11
 36  0 0.7964592005099022654  -13.0479773935533192031 -4.87688893139998291e+11
 36  0 0.8442529873405559826   14.7526453563071875408  7.96725819682635498e+11
 36  0 0.8861249621554860845  -17.4803824860365963900 -1.13108285575790942e+12
 36  0 0.9217814374124637666   21.9631637566754243096  1.38495639566934302e+12
 36  0 0.9509723432620947881  -29.8860282440662139436 -1.43685194407100977e+12
 36  0 0.9734930300564857975   45.9237846261606748044  1.21439702247865259e+12
 36  0 0.9891859632143191750  -88.1122665110025167223 -7.57634844773122314e+11
 36  0 0.9979445824779136220  304.5338565128813570482  2.42157704872374786e+11
 36  2 0.1531825654539878956   30.9706811348957167240  1.25539309195238719e+05
 36  2 0.2403097762727100517  -20.8646936594445620017 -3.17882177818004834e+06
 36  2 0.3229236959819783981   16.2651821684642996502  3.74206217264385298e+07
 36  2 0.4022577970425131877  -13.7747886607435212625 -2.81440699184129059e+08
 36  2 0.4782725967085159069   12.3558051716492656169  1.53562420995124626e+09
 36  2 0.5506443206167119797  -11.5944865591747579003 -6.50062538601845741e+09
 36  2 0.6189676227814286946   11.3098272582567442868  2.22325055107467232e+10
 36  2 0.6828195885621684003  -11.4335652262811748869 -6.30591209377664185e+10
 36  2 0.7417860640408034945   11.9714073118254180628  1.50914109151898438e+11
 36  2 0.7954749055781066280  -13.0003099585886747747 -3.08097604922366028e+11
 36  2 0.8435238225964267755   14.6960359173225452167  5.39647001457726807e+11
 36  2 0.8856056346495216891  -17.4109064041897347863 -8.11341651823411255e+11
 36  2 0.9214321096491421281   21.8736213279298610246  1.04064849206042078e+12
 36  2 0.9507569136917424224  -29.7619315804129485059 -1.11975991411672339e+12
 36  2 0.9733779508949534920   45.7306332909003003806  9.72569704130237793e+11
 36  2 0.9891393951476444846  -87.7385737383022359381 -6.18146210833571533e+11
 36  2 0.9979357707036405900  303.2365368318553464633  1.99604764858802063e+11
 36  4 0.2169639931194993210  -21.4222034668669465418 -1.41250603156235971e+05
 36  4 0.3077720149593406451   16.4345263305251272357  3.82133880497104675e+06
 36  4 0.3912465337057469128  -13.8082596901569711889 -4.60940170492213368e+07
 36  4 0.4698913244140411893   12.3325294393701341278  3.47122419881506741e+08
 36  4 0.5441301270483092090  -11.5427776590863029327 -1.86673011644085169e+09
 36  4 0.6138679354811820144   11.2406777890832199063  7.69215360770200729e+09
 36  4 0.6788357820169054202  -11.3508508521627433652 -2.53301142775003166e+10
 36  4 0.7387047691318935350   11.8753602363572881018  6.84557419857667618e+10
 36  4 0.7931336090791326621  -12.8885832565315361364 -1.54418470406889313e+11
 36  4 0.8417919760192389411   14.5635415944838957358  2.93571940450209412e+11
 36  4 0.8843735406136862265  -17.2484644922619665408 -4.71909310382842590e+11
 36  4 0.9206040195352647171   21.6644173176509831080  6.38720344789087891e+11
 36  4 0.9502465417436888329  -29.4721505850698619611 -7.16789107454849121e+11
 36  4 0.9731054351938418501   45.2797691178950429958  6.42372746293698364e+11
 36  4 0.9890291497158885115  -86.8664911842820970378 -4.17059191632326477e+11
 36  4 0.9979149128333663077  300.2093881576088278962  1.36255288653350067e+11
 36  6 0.2780226216049528354   16.5913270163500108367  1.51181788757051807e+05
 36  6 0.3716202648470580128  -13.8402173836692892195 -4.22371804252170678e+06
 36  6 0.4555338912700129250   12.2871092325651378729  5.11111797251200825e+07
 36  6 0.5332016302239183103  -11.4562789047235682460 -3.79287473962064922e+08
 36  6 0.6054186775336091175   11.1284635646864309422  1.98275085805209327e+09
 36  6 0.6722885435661991593  -11.2182963084819835586 -7.84939902019192505e+09
 36  6 0.7336687205428276126   11.7224806943599180187  2.45580591047418251e+10
 36  6 0.7893220035174561833  -12.7114933346224781019 -6.23406502275063477e+10
 36  6 0.8389805873931019953   14.3541250840790226562  1.30427832882966873e+11
 36  6 0.8823776318659428686  -16.9922183605259853323 -2.26525958967800262e+11
 36  6 0.9192646580358294628   21.3348683631531059746  3.26121223625261169e+11
 36  6 0.9494220011379819191  -29.0161292101750056815 -3.83975089599127441e+11
 36  6 0.9726655223732865174   44.5707486290488930081  3.56580456747756104e+11
 36  6 0.9888512781836078513  -85.4956882804818434352 -2.37159422254327759e+11
 36  6 0.9978812699835125644  295.4522378160402240610  7.85124456806663208e+10
 36  8 0.3372997096170127218  -13.7183145295993913493 -1.54658660511308932e+05
 36  8 0.4328313455914587493   12.1876603813253634456  4.33650840866272245e+06
 36  8 0.5166413499721203006  -11.3222280886353665608 -5.15694499734654129e+07
 36  8 0.5929060235857246397   10.9661950572502142620  3.70636159662780344e+08
 36  8 0.6627276658636116480  -11.0314011129323397142 -1.85367765042213011e+09
 36  8 0.7263822105576465127   11.5095946124305115177  6.94046625104321003e+09
 36  8 0.7838422058838172557  -12.4666720545048423929 -2.02958904869952774e+10
 36  8 0.8349571544149823055   14.0659528163260105771  4.75315550601982727e+10
 36  8 0.8795307160826977277  -16.6407131024758392357 -9.03257743289636841e+10
 36  8 0.9173588673446515518   20.8838036738631167566  1.39624295419357025e+11
 36  8 0.9482508257476021107  -28.3929232600052756652 -1.73673237224805115e+11
 36  8 0.9720414481344344937   43.6028233547331893760  1.67951902025578674e+11
 36  8 0.9885991487200077588  -83.6256092848014134233 -1.14801388372310455e+11
 36  8 0.9978336026170101514  288.9647961015000419138  3.85785007478820343e+10
 36 10 0.3952149963568591939   11.8580893463469436711  1.50276805794608954e+05
 36 10 0.4918803456903507731  -11.0999819421574557055 -4.12394811048254045e+06
 36 10 0.5750056124537208380   10.7372882958880442317  4.72437306598135233e+07
 36 10 0.6493767972665533961  -10.7811550632689190365 -3.23015640470098853e+08
 36 10 0.7163581062012246425   11.2309644981603948821  1.51896495141828966e+09
 36 10 0.7763779592645388972  -12.1501049988331413232 -5.28345874262137699e+09
 36 10 0.8295142747849606479   13.6960445923465350404  1.41632556295457993e+10
 36 10 0.8756982975564863159  -16.1916503421961479603 -2.99251278331000557e+10
 36 10 0.9148024466563495771   20.3094097090443881370  5.02499393349802551e+10
 36 10 0.9466838184464911876  -27.6010899941131064850 -6.65914364850962296e+10
 36 10 0.9712079375946210957   42.3748601789576113674  6.74593302385948715e+10
 36 10 0.9882627953257014930  -81.2554178017447270577 -4.75731687843282928e+10
 36 10 0.9977700512339564565  280.7466283427759776714  1.62614472717217140e+10
 36 12 0.4519826407755240805  -10.5997856823088891787 -1.37367506603810907e+05
 36 12 0.5490135820426267355   10.3945732199299225584  3.60353335060221562e+06
 36 12 0.6308482901125403997  -10.4477857373200571089 -3.89814551472998932e+07
 36 12 0.7027895690494794234   10.8757813203790014711  2.48782730679966927e+08
 36 12 0.7664299228349784610  -11.7549130047534582388 -1.07894711121513700e+09
 36 12 0.8223347140680190570   13.2395973830266147075  3.41478642231323004e+09
 36 12 0.8706790903313326169  -15.6414748808302395133 -8.19487221533545685e+09
 36 12 0.9114712831754991917   19.6089588658566356116  1.51749627905530796e+10
 36 12 0.9446492283968800363  -26.6385009883374550554 -2.16544976193535423e+10
 36 12 0.9701283952671125865   40.8852091104884038941  2.31496128524128265e+10
 36 12 0.9878278548244532331  -78.3839059270607521057 -1.69233389415987053e+10
 36 12 0.9976879424259820217  270.7971094839230659090  5.89902638084704018e+09
 36 14 0.5077134998373344921    9.7391140247453904522  1.16798869069651977e+05
 36 14 0.6043488148339192234   -9.9787826081853268079 -2.86119252938927431e+06
 36 14 0.6842570600479038756   10.4214218603313639733  2.86198791064420268e+07
 36 14 0.7531848698104501860  -11.2685879581992498544 -1.66971990982469678e+08
 36 14 0.8129262784287922816   12.6886182451149380768  6.53163747830118775e+08
 36 14 0.8641706472271813988  -14.9846040636690300829 -1.83420931942214966e+09
 36 14 0.9071829081207066769   18.7783321334352422127  3.82204684163519287e+09
 36 14 0.9420431322562401455  -25.5020262241823942873 -5.95515974301179123e+09
 36 14 0.9687503469236323772   39.1314863986456273892  6.78197332771091080e+09
 36 14 0.9872738623681531767  -75.0093479757430401378 -5.17043265538599300e+09
 36 14 0.9975834797738383219  259.1153516760366528615  1.84371430618005896e+09
 36 16 0.5624557226293322998   -9.1675195300805967236 -9.11923487928105023e+04
 36 16 0.6579167334692780367    9.8104996038228300392  2.03568477196959266e+06
 36 16 0.7352189335113092916  -10.6657454396742696900 -1.84001955900073797e+07
 36 16 0.8004910960309216117   12.0288861290454835995  9.58035627137511075e+07
 36 16 0.8557057099545521961  -14.2118969624395283802 -3.29066517841066539e+08
 36 16 0.9016641547949424407   17.8111426098964891196  7.93825510931312323e+08
 36 16 0.9387131833842896622  -24.1869853481934278250 -1.37616492108756232e+09
 36 16 0.9669979279660662064   37.1102119754509871541  1.69043410490188146e+09
 36 16 0.9865714860302612355  -71.1292619345553589483 -1.35448463941271758e+09
 36 16 0.9974512464266535039  245.7000877147124811017  4.96108602961232305e+08
 36 18 0.6162116226807931030    8.8283811792649888872  6.44126367236398582e+04
 36 18 0.7096765168374276067   -9.8840439515082270105 -1.27561885277238209e+06
 36 18 0.7836290824012216438   11.2321241582772213263  1.01465531591521259e+07
 36 18 0.8445242529952369237  -13.3072949003985705474 -4.57978954188897312e+07
 36 18 0.8944910359361073482   16.6970091588736408994  1.33435697083553046e+08
 36 18 0.9344299275754147649  -22.6861445729561026496 -2.64311261964364618e+08
 36 18 0.9647590672981359861   34.8161795751088050110  3.56182949946871936e+08
 36 18 0.9856779066611177642  -66.7400083011543472367 -3.03079005174866676e+08
 36 18 0.9972833830542940925  230.5494783310806212739  1.14634168584592715e+08
 36 20 0.6689427081642735917   -8.6991846698921939662 -4.04354194521077370e+04
 36 20 0.7595159258217465403   10.2304715169984845602  6.88842612054698286e+05
 36 20 0.8292818852430221543  -12.2392718081554736642 -4.66953584583517350e+06
 36 20 0.8849669033184017763   15.4177937999422383086  1.76016333261777833e+07
 36 20 0.9288328308262833177  -20.9877438633123034606 -4.14572367288738787e+07
 36 20 0.9618624839973208829   32.2412999375182067752  6.27880628863681406e+07
 36 20 0.9845287593056299968  -61.8360845372191008096 -5.75543511094219163e+07
 36 20 0.9970681748403200650  213.6607808048951255842  2.26430202789824605e+07
 36 22 0.7205663285637377014    8.7870065071066481011  2.20686335073746122e+04
 36 22 0.8072375067514411251  -10.9333520687238365809 -3.11564813644239970e+05
 36 22 0.8718421314602090577   13.9381000377261887735  1.72722016926123388e+06
 36 22 0.9213192490975378179  -19.0712019894520175001 -5.16185308464263193e+06
 36 22 0.9580334738063981392   29.3723109058587432685  9.11233276462937333e+06
 36 22 0.9830232520263526563  -56.4088082594410877846 -9.18542425577345863e+06
 36 22 0.9967874941553405144  195.0297489346462782578  3.79722058666234836e+06
 36 24 0.7709431021877473089   -9.1354146016369419669 -1.01770361198018581e+04
 36 24 0.8525259092671556571   12.1750475047062813871  1.13509499316706191e+05
 36 24 0.9107847606666653606  -16.8962969831442642032 -4.85935568922543665e+05
 36 24 0.9528006775277318985   26.1857583052558879899  1.06147627645580331e+06
 36 24 0.9809945652544768135  -50.4436611961329646192 -1.21427285122257937e+06
 36 24 0.9964118570829878507  174.6494726297489421540  5.35399680492415559e+05
 36 26 0.8198495978887424540    9.8503192777356325394  3.81331251327192695e+03
 36 26 0.8948808802673428042  -14.3689345291201551191 -3.14475102080050965e+04
 36 26 0.9452719497114289160   22.6352793437774053587  9.50884723922295525e+04
 36 26 0.9781448499514668882  -43.9143457827184633402 -1.30063905175885870e+05
 36 26 0.9958900208991322556  152.5079351850858984108  6.26096304783894811e+04
 36 28 0.8669208989305975388  -11.1755248409369052354 -1.09573594732780680e+03
 36 28 0.9334743881453690939   18.6112509839594686412  6.03169772772886790e+03
 36 28 0.9738813185118712079  -36.7673946640754252257 -1.08918549912285434e+04
 36 28 0.9951244820342884934  128.5822590195067505192  5.95589321082748211e+03
 36 30 0.9115187643326849720   13.7463146881688800249  2.19547618005772648e+02
 36 30 0.9939039042567269222  102.8228456388726783644  4.47930189337440936e+02
 36 30 0.9668056831167763931  -28.8722842246973208091 -6.67477807343213613e+02
 36 32 0.9523704704041621172  -19.7771683954169539277 -2.54481904893031796e+01
 36 32 0.9916659951850040899   75.0978700508008074621  2.54481904893031796e+01
 36 34 0.9862062358989763799   44.8945797534209560808  1.00000000000000000e+00
 37  1 0.1164634181443075511  -41.9181172587298505050 -1.59999122995526035e+05
 37  1 0.1993396368775272043   25.3889833101147246452  3.98003471949650440e+06
 37  1 0.2794905110870620768  -18.7476720856318799235 -4.73506431615151912e+07
 37  1 0.3573288303001367350   15.3099245084602131328  3.65228525570096135e+08
 37  1 0.4325812958921307350  -13.3452332221544853752 -2.06359096132964849e+09
 37  1 0.5048401017738703977   12.2120890462295914602  9.11465911088645935e+09
 37  1 0.5736677772092737548  -11.6304479643950759993 -3.27448852047324753e+10
 37  1 0.6386293845627429855   11.4754095743966786358  9.82061047815437469e+10
 37  1 0.6993060902338427143  -11.7069092122818005919 -2.50258531942086365e+11
 37  1 0.7553025092871171742   12.3480738492265622597  5.48331013016188538e+11
 37  1 0.8062515151202522823  -13.4900755808206245234 -1.04059567777049976e+12
 37  1 0.8518178171493114847   15.3247259402311915011  1.71592631325606055e+12
 37  1 0.8917008245079445228  -18.2283722558848850781 -2.45538676717288965e+12
 37  1 0.9256370203642485528   22.9740457649183760225  3.02629347844209619e+12
 37  1 0.9534019537024230884  -31.3373986137745212943 -3.15624689414421533e+12
 37  1 0.9748119210499327503   48.2409734349540215703  2.67826362567348535e+12
 37  1 0.9897255260745522198  -92.6717174447987730446 -1.67550827436380811e+12
 37  1 0.9980472945090759218  320.5080374763492727652  5.36347729361295898e+11
 37  3 0.1807365714548615776   26.2430166067663961371  1.86924652272574662e+05
 37  3 0.2676169431367831364  -18.9922636436617295885 -5.07499751155044977e+06
 37  3 0.3487592008682030009   15.3814232589188097933  6.25885778271828666e+07
 37  3 0.4260637075088875569  -13.3518147634426700421 -4.87474318531513989e+08
 37  3 0.4997550260520166043   12.1890900427767405745  2.73505684458968973e+09
 37  3 0.5696552092730718941  -11.5913622985008206712 -1.18482804002496510e+10
 37  3 0.6354567009257642285   11.4256241228089443496  4.13187158404287491e+10
 37  3 0.6968105922466742985  -11.6481876002949746862 -1.19159477316861298e+11
 37  3 0.7533629309210775338   12.2801400559812901037  2.89271185908398926e+11
 37  3 0.8047725203717994713  -13.4110484294930092375 -5.97820241088134888e+11
 37  3 0.8507209585395685281   15.2308728492194429549  1.05805581267538000e+12
 37  3 0.8909189752818137409  -18.1130876187867393412 -1.60471508776977954e+12
 37  3 0.9251107897595092222   22.8252941411036616159  2.07311101151241626e+12
 37  3 0.9530772878764425249  -31.1310114428788295982 -2.24353688986568066e+12
 37  3 0.9746384372623316805   47.9194329636676528139  1.95708923501270801e+12
 37  3 0.9896553102777984057  -92.0491919396810942544 -1.24759303474043555e+12
 37  3 0.9980340066571370405  318.3459964012217255913  4.03521767200783386e+11
 37  5 0.2414076187744604030  -19.3600693149668181547 -2.04647285381695867e+05
 37  5 0.3315221683828217802   15.4986414531898848423  5.85195872324382793e+06
 37  5 0.4134324512004319274  -13.3584389377845518254 -7.34007608974884152e+07
 37  5 0.4900871478288859051   12.1443856034072243943  5.69791504451083064e+08
 37  5 0.5621121012948084861  -11.5186897690253733373 -3.14071675682348967e+09
 37  5 0.6295354657203616755   11.3343032828565970505  1.32108727014275932e+10
 37  5 0.6921759971540739631  -11.5411895768130783324 -4.42669860750653458e+10
 37  5 0.7497732388667586179   12.1568447935979975227  1.21419282419088074e+11
 37  5 0.8020421396987241769  -13.2679909003168639003 -2.77367803002930664e+11
 37  5 0.8486998126291886990   15.0612821978516002730  5.32979901797172180e+11
 37  5 0.8894802938554016158  -17.9050385930454964978 -8.64445277267508057e+11
 37  5 0.9241434810143644984   22.5570993119112799263  1.17862410189875024e+12
 37  5 0.9524809507995070090  -30.7591522349267840752 -1.33041745081258057e+12
 37  5 0.9743199613558942707   47.3403695919875815434  1.19754895307652954e+12
 37  5 0.9895264567404788991  -90.9284286966619106352 -7.79853602912159546e+11
 37  5 0.9980096267374675145  314.4542087230471452131  2.55206686879108734e+11
 37  7 0.3000062925854372065   15.5255684474487942737  2.14667043781280023e+05
 37  7 0.3925152378540783804  -13.3389863094552314493 -6.27029216459143255e+06
 37  7 0.4747258785268232417   12.0676578831470138198  7.83668489589112848e+07
 37  7 0.5503886546502154697  -11.4067193107449096345 -5.96589464283051610e+08
 37  7 0.6204549952878530839   11.1977280947572133130  3.18483566736795664e+09
 37  7 0.6851306039485092203  -11.3832731991982960551 -1.28318436360860615e+10
 37  7 0.7443491270070008436   11.9762090559438192372  4.07475345924087601e+10
 37  7 0.7979342276290881664  -13.0593669139636894272 -1.04748269121536011e+11
 37  7 0.8456685398066383641   14.8147316760346381415  2.21492136216094208e+11
 37  7 0.8873276302376236213  -17.6032361303103570549 -3.88109675238348511e+11
 37  7 0.9226986328731436870   22.1686539609751598334  5.62814964999255737e+11
 37  7 0.9515913497873739191  -30.2211631629012806854 -6.66482539033122314e+11
 37  7 0.9738452961265881003   46.5032580454930126734  6.21620823019612183e+11
 37  7 0.9893345237211460530  -89.3090358358829661256 -4.14665227248466919e+11
 37  7 0.9979733233387474423  308.8324696406651241887  1.37501538023265839e+11
 37  9 0.3571317094026398853  -13.1242483970911845148 -2.15319440183020866e+05
 37  9 0.4512539566463197316   11.9222093596682512384  6.25967128899888322e+06
 37  9 0.5332369521686746161  -11.2408411862678612181 -7.64496485917657316e+07
 37  9 0.6074804990542024274   11.0080139735563413694  5.61264103180419803e+08
 37  9 0.6752092805387466257  -11.1694213612304409367 -2.85676007904671240e+09
 37  9 0.7367841621300982302   11.7347201648750747438  1.08545238873134022e+10
 37  9 0.7922432290568821589  -12.7825658764540133205 -3.21368586138399620e+10
 37  9 0.8414892406176871509   14.4892034840777768068  7.60482964044509888e+10
 37  9 0.8843701088020669010  -17.2060799161599327078 -1.45771161386357056e+11
 37  9 0.9207186945360397168   21.6586700665359117579  2.26926361665638824e+11
 37  9 0.9503745829309044879  -29.5160050179896842337 -2.83846365222347900e+11
 37  9 0.9731969259638597602   45.4072741189274253770  2.75651591108150085e+11
 37  9 0.9890725796213767351  -87.1904011224780361999 -1.88960766798581940e+11
 37  9 0.9979238006405209971  301.4804599177697923551  6.36002802281827545e+10
 37 11 0.4130762956047116519   11.5209281474500020437  2.04930453124945518e+05
 37 11 0.5080771879727713491  -10.9768031433722690338 -5.79248802692640666e+06
 37 11 0.5892804719303798011   10.7470808374901274362  6.78310455587878972e+07
 37 11 0.6616304143393837434  -10.8898692639792820103 -4.71998967435179114e+08
 37 11 0.7265872778138620092   11.4261982510302146920  2.25194667591407013e+09
 37 11 0.7846499843881737934  -12.4332830666005644815 -7.92821695904149628e+09
 37 11 0.8359524254504793195   14.0815107147872780047  2.14683456226799393e+10
 37 11 0.8804717883752756213  -16.7111158790091458570 -4.57400607131701202e+10
 37 11 0.9181185173501587027   21.0252126167663959677  7.73298622412991333e+10
 37 11 0.9487808812171113493  -28.6421388045968789982 -1.03029552222680862e+11
 37 11 0.9723492757835219269   44.0512091114440735851  1.04794031460925232e+11
 37 11 0.9887305384671069008  -84.5716323025841347771 -7.41060339295421143e+10
 37 11 0.9978591766005492358  292.3977158225777657208  2.53694333030664101e+10
 37 13 0.4679949380491110755  -10.4167748186467150617 -1.83256328221917385e+05
 37 13 0.5631625710599061918   10.3648825278665821514  4.92499868956815079e+06
 37 13 0.6430127846701012562  -10.5235828550796188807 -5.42439002544620633e+07
 37 13 0.7129554156340903726   11.0391749680288668856  3.51206478405765355e+08
 37 13 0.7746574655480017446  -12.0042454046955509028 -1.54123506165829229e+09
 37 13 0.8287423077816792327   13.5865900020028202988  4.92570121520985985e+09
 37 13 0.8754322922147558250  -16.1146036434260295778 -1.19160271446961765e+10
 37 13 0.9147745466260753799   20.2654155603261756369  2.22096226611711731e+10
 37 13 0.9467388165387395915  -27.5973297019174346190 -3.18556507669800034e+10
 37 13 0.9712659151848817007   42.4333312304597072284  3.41860868968845024e+10
 37 13 0.9882941021034554741  -81.4514618287097249549 -2.50570417769402084e+10
 37 13 0.9977767899430080023  281.5835814860748200772  8.74683965649649811e+09
 37 15 0.5219671238627088261    9.6558942480763132465  1.52251382891023502e+05
 37 15 0.6165897757322373884  -10.0156059640370127539 -3.80385418815520266e+06
 37 15 0.6944841635428524729   10.5499108153568119661  3.86096775721381679e+07
 37 15 0.7614617374319407883  -11.4823443257254496075 -2.27888927233703703e+08
 37 15 0.8193726045786097201   12.9960831494656634533  8.99925590871641278e+08
 37 15 0.8689529458293111519  -15.4107171132312430473 -2.54669433298544264e+09
 37 15 0.9105066585372629806   19.3749867315396500089  5.33969018050942898e+09
 37 15 0.9441458325737066559  -26.3783194588025118321 -8.36036055972142029e+09
 37 15 0.9698950723826079701   40.5511606844767911184  9.55576423878100777e+09
 37 15 0.9877430829476333551  -77.8280951727620902147 -7.30316540584392929e+09
 37 15 0.9976728960276944891  269.0371338107876226786  2.60777114085554361e+09
 37 17 0.5750231617033082498   -9.1534376547162192850 -1.16033546839512099e+05
 37 17 0.6683674194302035021    9.8988117356947551428  2.63169461966318777e+06
 37 17 0.7436598586134051114  -10.8411600411350903528 -2.40679777507352903e+07
 37 17 0.8070580584974815785   12.2951992186004304131  1.26476362751326442e+08
 37 17 0.8605742940107568018  -14.5899632095332805193 -4.37646587397532105e+08
 37 17 0.9050464425273202496   18.3473027611873078513  1.06200203358097363e+09
 37 17 0.9408523202923415596  -24.9802599643463381085 -1.84955015324585319e+09
 37 17 0.9681622778336168578   38.4010955612651088131  2.27970434872877073e+09
 37 17 0.9870486968681739803  -73.6989647253799091686 -1.83089361516706800e+09
 37 17 0.9975421800262630478  254.7570622317514619226  6.71459927427293897e+08
 37 19 0.6271549999920840168    8.8656404020033310331  7.99328089704834274e+04
 37 19 0.7184421273860219781  -10.0162524961996943773 -1.60307380615457823e+06
 37 19 0.7904232592823833281   11.4546583655636631249  1.28692604112237748e+07
 37 19 0.8495506560243066829  -13.6357209199651769893 -5.85041555218390897e+07
 37 19 0.8979783381319239588   17.1716305202353538562  1.71414612608752877e+08
 37 19 0.9366335655443586150  -23.3956801585579619029 -3.41012135297686577e+08
 37 19 0.9659578410873426169   35.9777633804705772036  4.61016196686830819e+08
 37 19 0.9861690513359325783  -69.0603169483555490160 -3.93132477124803662e+08
 37 19 0.9973769544092229156  238.7414704324471301788  1.48871839234705925e+08
 37 21 0.6783184628628498025   -8.7777051910702130755 -4.89031346193743520e+04
 37 21 0.7666955841240903347   10.4045147422566106599  8.41287323558386997e+05
 37 21 0.8345643460300767869  -12.5154535613436408426 -5.74323089000078384e+06
 37 21 0.8886204137340919518   15.8292568629782977041  2.17649717794429697e+07
 37 21 0.9311370067657739336  -21.6124568303383490786 -5.14716084911930561e+07
 37 21 0.9631143949641609581   33.2728316048938310701  7.81870626258807480e+07
 37 21 0.9850412843891070969  -63.9064871313522786522 -7.18132020559528172e+07
 37 21 0.9971657811421964501  220.9875357811430376387  2.82836228428839296e+07
 37 23 0.7284286122443137668    8.9020004613567316198  2.59968557835303691e+04
 37 23 0.8129294769853758762  -11.1525328125190377193 -3.69725178630958777e+05
 37 23 0.8757500901364698720   14.2837294677005246513  2.06025677595850779e+06
 37 23 0.9237737572607849224  -19.6094009980736210252 -6.18057221644337568e+06
 37 23 0.9593637496111204754   30.2726546233796192098  1.09405948243885562e+07
 37 23 0.9835670550463326833  -58.2285466216140505935 -1.10484911507401448e+07
 37 23 0.9968909794091191934  201.4908930359642909025  4.57194008968388475e+06
 37 25 0.7773467598102820064   -9.2865627572599684925 -1.16718095452042980e+04
 37 25 0.8568327757325135963   12.4498655808062927974  1.30862947625836401e+05
 37 25 0.9134648891473242660  -17.3451494412399007672 -5.62224594426311436e+05
 37 25 0.9542459170641335309   26.9531188904255678551  1.23118160610213433e+06
 37 25 0.9815836865086873253  -52.0115751503040257830 -1.41071018543017958e+06
 37 25 0.9965238089902739294  180.2444428062002259594  6.22562035673724604e+05
 37 27 0.8248534587297301490   10.0424128334079476588  4.25634931528722973e+03
 37 27 0.8979160037606237488  -14.7230577366768322634 -3.52214932038515035e+04
 37 27 0.9468903818841459819   23.2665890339686391997  1.06736764152827280e+05
 37 27 0.9788007985510800424  -45.2285586021929830736 -1.46203689116425259e+05
 37 27 0.9960143355376721575  157.2358436469368712096  7.04320688521622506e+04
 37 29 0.8705923804293803636  -11.4216176660468526904 -1.19000272495328159e+03
 37 29 0.9353719077754283351   19.1005127713469846640  6.56328875412096750e+03
 37 29 0.9746405076954798297  -37.8245910435517131987 -1.18654209835432903e+04
 37 29 0.9952675596920113055  132.4416047926788735367  6.49213495437560414e+03
 37 31 0.9139419185603905316   14.0781192134032728802  2.31958677408390059e+02
 37 31 0.9940775845232805441  105.8108058066626853133  4.73796167667927875e+02
 37 31 0.9677395958864721814  -29.6656838614916402719 -7.05754845076317906e+02
 37 33 0.9536637250225363793  -20.2882487210347193241 -2.61555121056752498e+01
 37 33 0.9918965837774991190   77.2081266726652728494  2.61555121056752498e+01
 37 35 0.9865765724632494793   46.1073332746103687896  1.00000000000000000e+00
 38  0 0.0794438046087554833   63.4246847824099120317  1.93864078983910964e+05
 38  0 0.1583853399978377985  -32.2713182761653030184 -4.70801633549251594e+06
 38  0 0.2363255124618357794   22.1546851926036900693  5.65107706157599837e+07
 38  0 0.3127715592481859486  -17.3205993005207652402 -4.46346901360824525e+08
 38  0 0.3872401639715614685   14.6284128494437997148  2.60557102119771433e+09
 38  0 0.4592605123091360597  -13.0425000945429498955 -1.19689694801138840e+10
 38  0 0.5283772686604374380   12.1324811445674214383  4.49743546180100708e+10
 38  0 0.5941534549572780044  -11.7003233012983347550 -1.41850721180582397e+11
 38  0 0.6561732134320109600   11.6591402962456189840  3.82302378397905029e+11
 38  0 0.7140444358945347014  -11.9897006500804206297 -8.91437390363553833e+11
 38  0 0.7674012429310634875   12.7292096802431498048  1.81346404552475171e+12
 38  0 0.8159062974301430904  -13.9814096665808591524 -3.23428197845384717e+12
 38  0 0.8592529379999062078   15.9532982111313295093  5.06433629351246484e+12
 38  0 0.8971671192929928651  -19.0447741971991675314 -6.94395055129725684e+12
 38  0 0.9294091484867382791   24.0729302364265933534  8.26755127889095312e+12
 38  0 0.9557752123246522347  -32.9111643719926263429 -8.39114837660622949e+12
 38  0 0.9760987093334710929   50.7496809659083112365  6.97695036984260938e+12
 38  0 0.9902515368546860319  -97.6035010723770568575 -4.30463406226191748e+12
 38  0 0.9981473830664329139  337.7787864878593495632  1.36748210811861060e+12
 38  2 0.1454742660395159648  -33.4120616500911893354 -2.44095022946963116e+05
 38  2 0.2283503280077822939   22.4360508315064777207  6.56300205842192657e+06
 38  2 0.3071042990634761383  -17.4086524085523848271 -8.20359078615684062e+07
 38  2 0.3829578833174935304   14.6520531560631503964  6.56063248905557275e+08
 38  2 0.4559214878995865861  -13.0392349545477213013 -3.81412885500322580e+09
 38  2 0.5257321142836941519   12.1158851253726833619  1.72475646616617241e+10
 38  2 0.5920451771279557907  -11.6758910753494689061 -6.32084153939178848e+10
 38  2 0.6544946793311993138   11.6290856323546627493  1.92838545134430237e+11
 38  2 0.7127176712130653957  -11.9546427715686309767 -4.98731751592600220e+11
 38  2 0.7663663465930087293   12.6887803696601366710  1.10684373972947583e+12
 38  2 0.8151150649713644336  -13.9343820662095954077 -2.12388891337396118e+12
 38  2 0.8586649822639228491   15.8973835390728144290  3.53561433928846777e+12
 38  2 0.8967474009353194608  -18.9759836098636007762 -5.09991327762558496e+12
 38  2 0.9291263426141226356   23.9840285548546745531  6.32742815908674707e+12
 38  2 0.9556005904357323111  -32.7876416842646847272 -6.63412904739125391e+12
 38  2 0.9760053477619428097   50.5570188580759065644  5.65204965083491699e+12
 38  2 0.9902137356609133079  -97.2301889660041211982 -3.54564764091536133e+12
 38  2 0.9981402280289179973  336.4816701956204383350  1.13673083016390430e+12
 38  4 0.2060947858927349441   23.0648033843682505051  2.73959787635351473e+05
 38  4 0.2925973044601641315  -17.6111677577142096141 -7.91983246873033792e+06
 38  4 0.3723538287132288072   14.7050597015607298346  1.01982747365441054e+08
 38  4 0.4477895330806656582  -13.0299181993494901377 -8.20970738160514593e+08
 38  4 0.5193515087310933698   12.0758676926693162557  4.73056725339689541e+09
 38  4 0.5869902573828407188  -11.6178987991089872622 -2.09520298983238869e+10
 38  4 0.6504863972813872408   11.5582001251341051073  7.44504810074159851e+10
 38  4 0.7095583711486800338  -11.8722469739262770361 -2.18181715515541504e+11
 38  4 0.7639070911692212862   12.5939716108590449295  5.37001403248696533e+11
 38  4 0.8132376845107887053  -13.8242674378013905567 -1.12295979695353467e+12
 38  4 0.8572715101348409306   15.7666014960744256257  2.00752565918108765e+12
 38  4 0.8957535122914279668  -18.8152121913863723535 -3.07051936460320215e+12
 38  4 0.9284570958818787467   23.7763756186271493220  3.99437778629922803e+12
 38  4 0.9551875550651106606  -32.4992442785913766556 -4.34669919636043359e+12
 38  4 0.9757845945423342382   50.1073307907693532570  3.80758768303036426e+12
 38  4 0.9901243751441380914  -96.3590200100766622882 -2.43420172112455420e+12
 38  4 0.9981233158784833526  333.4550092375251324484  7.88566878298876343e+11
 38  6 0.2641644481243272669  -17.8171276766054802465 -2.93598986955042114e+05
 38  6 0.3534856047620994479   14.7684105152742759515  8.82772968805310316e+06
 38  6 0.4338826832524538823  -13.0069684238222009753 -1.14777996817251936e+08
 38  6 0.5086651909619051004   12.0080805579253091508  9.16485548798321128e+08
 38  6 0.5786294147075314864  -11.5234405505235244505 -5.16976759394571590e+09
 38  6 0.6439102805378522643   11.4443890822799616558  2.21708079577250290e+10
 38  6 0.7044038772997396336  -11.7409326754820728667 -7.55204334408517456e+10
 38  6 0.7599106127676106270   12.4435523346672933798  2.10067188005620850e+11
 38  6 0.8101956356306569962  -13.6500841779913457685 -4.85641315868397522e+11
 38  6 0.8550184461465332175   15.5601556924786432745  9.42688637153371460e+11
 38  6 0.8941491313262395213  -18.5618062278744062610 -1.54197571214771729e+12
 38  6 0.9273780834541630602   23.4494320931129216490  2.11708308503136621e+12
 38  6 0.9545222273282100156  -32.0455291994222619678 -2.40299816907382471e+12
 38  6 0.9754292285239108962   49.4002610593494679847  2.17205760415539600e+12
 38  6 0.9899805845684129801  -94.9897278399808016047 -1.41851492168808179e+12
 38  6 0.9980961086427534434  328.6986641310751906531  4.64942755826656860e+11
 38  8 0.3205809130547815911   14.6838160698642230528  3.02272671718414465e+05
 38  8 0.4119497207601099942  -12.9384874805483569560 -9.19592826214588434e+06
 38  8 0.4925132870915346905   11.9001048641808058193  1.18407041592685327e+08
 38  8 0.5662793185125524209  -11.3858159807220715720 -9.23033710466373920e+08
 38  8 0.6343319442155274102   11.2833691523334866957  5.02489724521232796e+09
 38  8 0.6969654494813553036  -11.5576890077503513510 -2.05812613952778893e+10
 38  8 0.7541803069146632010   12.2352790610222257328  6.62731716701094208e+10
 38  8 0.8058539546523229014  -13.4100946880201465916 -1.72393219304464081e+11
 38  8 0.8518137368758685879   15.2766640749904230034  3.68188183292744995e+11
 38  8 0.8918728615000913740  -18.2146469247404176883 -6.50562033445456421e+11
 38  8 0.9258500817452304243   23.0022840091245157623  9.49876208139988525e+11
 38  8 0.9535813553767447104  -31.4257510434392770549 -1.13095463340394507e+12
 38  8 0.9749271835359429872   48.4352139773313794535  1.05914702030942822e+12
 38  8 0.9897775752585028508  -93.1218677724284447095 -7.08506437743125610e+11
 38  8 0.9980577097472042025  322.2124023973306066182  2.35301624959249939e+11
 38 10 0.3757476287899637057  -12.6415740168854426884 -2.97429978848999366e+05
 38 10 0.4684500437247955396   11.7110198295824421422  8.93975159864405729e+06
 38 10 0.5486740381258490284  -11.1887345515089133841 -1.11910176147828713e+08
 38 10 0.6210039849319481942   11.0664306737713058482  8.38014168973334551e+08
 38 10 0.6867688265579329210  -11.3170229957909604934 -4.33575789380714130e+09
 38 10 0.7464030886694122957   11.9653294428068885935  1.67019711676418552e+10
 38 10 0.8000022769144220502  -13.1014685155939485384 -5.00254021825205460e+10
 38 10 0.8475160718639638269   14.9139430165300250763  1.19537951846296753e+11
 38 10 0.8888314853319541076  -17.7720038110309310753 -2.30997956172702057e+11
 38 10 0.9238140118638784593   22.4335388111728732952  3.61990976337798401e+11
 38 10 0.9523301176418677016  -30.6387860888447285390 -4.55171446656800964e+11
 38 10 0.9742604617288196378   47.2112980745491128687  4.43779135323697876e+11
 38 10 0.9895082229539330365  -90.7547774405690290678 -3.05036385254485657e+11
 38 10 0.9980067871730533557  313.9958786047098442396  1.02822167170436172e+11
 38 12 0.4298741697663857053   11.2443376764944993340  2.77371779001674440e+05
 38 12 0.5232327141757564526  -10.8847055790537670106 -8.05792788953716215e+06
 38 12 0.6025938735134023228   10.7741138290267102207  9.63055899531552047e+07
 38 12 0.6730312817891240806  -11.0084649948628054972 -6.81207319452605128e+08
 38 12 0.7360868537965347125   11.6271091298109947587  3.29437349618276930e+09
 38 12 0.7923205738399290432  -12.7196296253001737142 -1.17299643049902267e+10
 38 12 0.8419152874212595394   14.4686133647020245263  3.20640399051239815e+10
 38 12 0.8848885725915752731  -17.2312787698805536252 -6.88513840406506500e+10
 38 12 0.9211843950999631936   21.7411496207051975205  1.17146530012352646e+11
 38 12 0.9507185424388473471  -29.6830070141103874448 -1.56866699314400757e+11
 38 12 0.9734033805159123531   45.7272354711992932152  1.60157854268671570e+11
 38 12 0.9891623984675007586  -87.8875135521935533234 -1.13550335144394745e+11
 38 12 0.9979414507362317499  304.0486024918612315560  3.89282674077154007e+10
 38 14 0.4830738836898912369  -10.2687169883373385915 -2.42735448771762371e+05
 38 14 0.5764258702699101011   10.3537270541048069816  6.67209661512220465e+06
 38 14 0.6543810819623931962  -10.6097973756670374001 -7.47305993927320391e+07
 38 14 0.7224343622594856518   11.2085247372054119808  4.90397892942745864e+08
 38 14 0.7823155322268220413  -12.2569300760320594179 -2.17595318733767176e+09
 38 14 0.8346980095645379905   13.9353641257420726163  7.01800544554628754e+09
 38 14 0.8798453051108283685  -16.5885557624380268749 -1.71057149844734287e+10
 38 14 0.9178386530239995844   20.9221195009364073769  3.20772893941914215e+10
 38 14 0.9486757738011508678  -28.5560787444780217470 -4.62305157365241089e+10
 38 14 0.9723198045813509216   43.9812175033845349503  4.97914951527986679e+10
 38 14 0.9887259204061942253  -84.5187526178953305589 -3.65849972023268890e+10
 38 14 0.9978590609955100277  292.3698893192253080997  1.27882944634093609e+10
 38 16 0.5354032367060901354    9.5936690612200017370  1.97138296394200326e+05
 38 16 0.6280807522942482013  -10.0637645394687975653 -5.01682499677125830e+06
 38 16 0.7040576916273983965   10.6847726860531633264  5.16229570522557423e+07
 38 16 0.7691933778559320034  -11.6996843030691017873 -3.08033958985065520e+08
 38 16 0.8253844422927386626   13.3054848716759757110  1.22723327626524973e+09
 38 16 0.8734071610896033677  -15.8377738249052200104 -3.49808748424095726e+09
 38 16 0.9135992483552861643   19.9719894479973412160  7.37723865268142414e+09
 38 16 0.9461007652882197361  -27.2546197224649340285 -1.16033386247755413e+10
 38 16 0.9709587386023696975   41.9706722138715875303  1.33077093958356628e+10
 38 16 0.9881789077971959712  -80.6466341488323905651 -1.01943001982522087e+10
 38 16 0.9977559305804766243  278.9587822478144403249  3.64477567111955929e+09
 38 18 0.5868790834657614530   -9.1522992553280619887 -1.46728743775069044e+05
 38 18 0.6781892239374365250    9.9941461560683890752  3.37780178130743373e+06
 38 18 0.7515724241954206963  -11.0204722795621279374 -3.12329022311714999e+07
 38 18 0.8132021234758531891   12.5636307950669046107  1.65555368283692867e+08
 38 18 0.8651225954996196732  -14.9690966004264538469 -5.76860350925326228e+08
 38 18 0.9082025902957101549   18.8839053900566291588  1.40758602760547996e+09
 38 18 0.9428466813332916363  -25.7736182393968142890 -2.46200122696155500e+09
 38 18 0.9692471260199992944   39.6918789807228833411  3.04434712529934406e+09
 38 18 0.9874931312384375159  -76.2685072209822436662 -2.45033604866694355e+09
 38 18 0.9976268479647837362  263.8139285338641002454  8.99710934558947325e+08
 38 20 0.6374854841225708890    8.9109979477224001698  9.86353125969637913e+04
 38 20 0.7266884460227225340  -10.1528181117938061107 -2.00173869631695305e+06
 38 20 0.7967999853175341540   11.6795428616331413707  1.62093970742106773e+07
 38 20 0.8542600429761028069  -13.9653516367358392358 -7.41852465663968474e+07
 38 20 0.9012413963114949134   17.6467881831392929826  2.18507123024369717e+08
 38 20 0.9386934585519366436  -24.1053697662757926423 -4.36467690539331496e+08
 38 20 0.9670776102147468078   37.1393017569479155782  5.91838521371837616e+08
 38 20 0.9866276060897710698  -71.3805061055679459514 -5.05718786614273250e+08
 38 20 0.9974642938950972759  246.9333757504266770866  1.91719785633303583e+08
 38 22 0.6871740313999521454   -8.8613146169302794419 -5.88483425007695623e+04
 38 22 0.7734558469095951239   10.5812323548154569863  1.02174204483174777e+06
 38 22 0.8395277684839314025  -12.7930077309846392808 -7.02150546576049738e+06
 38 22 0.8920479955064238853   16.2413568262749237192  2.67434016003438048e+07
 38 22 0.9332962458587978904  -22.2373918350580233039 -6.34868321872576401e+07
 38 22 0.9642866040773790948   34.3043671259807965157  9.67084405876878351e+07
 38 22 0.9855209207836856944  -65.9768054622828827860 -8.89918731933418959e+07
 38 22 0.9972570973079430967  228.3142221076013242964  3.50854749559974223e+07
 38 24 0.7358583433151323350    9.0201711073939243590  3.04913183716741114e+04
 38 24 0.8182932667460623977  -11.3733124423799392133 -4.36653272481242835e+05
 38 24 0.8794258574000745066   14.6301139475033963322  2.44507422890416067e+06
 38 24 0.9260793714727918458  -20.1478924625907040991 -7.36126873878729157e+06
 38 24 0.9606121640045134358   31.1730484466423618528  1.30642290047711581e+07
 38 24 0.9840770816736243987  -60.0482317296169441079 -1.32157497925519217e+07
 38 24 0.9969880050453389098  207.9519839400178682354  5.47387725177346356e+06
 38 26 0.7834008582182594438   -9.4396546181599010339 -1.33372355733770764e+04
 38 26 0.8608944089626470175   12.7255937214728778173  1.50274229019779072e+05
 38 26 0.9159883211178172502  -17.7943741694876642612 -6.47793176660275436e+05
 38 26 0.9556051666250104937   27.7205756841169126403  1.42189480899516935e+06
 38 26 0.9821373643851195601  -53.5794639606440554758 -1.63174413545622001e+06
 38 26 0.9966289858662619183  185.8393730777301584567  7.20705509674923960e+05
 38 28 0.8295862155697271145   10.2356502239935469589  4.73689298732161842e+03
 38 28 0.9007804374120951252  -15.0776551662847584367 -3.93250010956016631e+04
 38 28 0.9484157307144079896   23.8980451041793280353  1.19422391129611991e+05
 38 28 0.9794185009940834519  -46.5427729836994927837 -1.63798827580506360e+05
 38 28 0.9961313501771146273  161.9637238022777410151  7.89645445591744065e+04
 38 30 0.8740664299964134853  -11.6683380390871942467 -1.28952244380881666e+03
 38 30 0.9371640726960639434   19.5899830418949179034  7.12519631004316761e+03
 38 30 0.9753567894034919084  -38.8818164142531088601 -1.28952670954062523e+04
 38 30 0.9954024786894737353  136.3009326335396735885  7.05959322917190093e+03
 38 32 0.9162357873877238212   14.4102257318008408760  2.44710548259965321e+02
 38 32 0.9942416419230403202  108.7987577876489098117  5.00387099845977843e+02
 38 32 0.9686223751338499666  -30.4591446999092063663 -7.45097648105943108e+02
 38 34 0.9548885843881896873  -20.7994384176416708954 -2.68628219845040697e+01
 38 34 0.9921147552118229074   79.3183853306902619806  2.68628219845040697e+01
 38 36 0.9869275424396535268   47.3201031043396156406  1.00000000000000000e+00
 39  1 0.1107348907726799780   45.1728413502391177303  3.11895254231571220e+05
 39  1 0.1896160651362850946  -27.2950262576823341476 -8.20158215112646576e+06
 39  1 0.2660292839279959631   20.0817072019849192088  1.03202330305856749e+08
 39  1 0.3404138522196754058  -16.3176005896874656287 -8.43070574586157799e+08
 39  1 0.4125547211745253517   14.1318706737446326827  5.05377910902937794e+09
 39  1 0.4821062354895016000  -12.8273600041080975132 -2.37323777775294342e+10
 39  1 0.5486912403682749906   12.0946913647029976602  9.08746095707114105e+10
 39  1 0.6119311640889349979  -11.7881757919980536542 -2.91366875659480408e+11
 39  1 0.6714584307285190734   11.8473325072197450680  7.96661188441860718e+11
 39  1 0.7269229956821926519  -12.2686044782628442817 -1.88132193536165430e+12
 39  1 0.7779965173587631844   13.1007176264546831845  3.87003708532094971e+12
 39  1 0.8243754076157823185  -14.4585476680593636445 -6.96951238878341602e+12
 39  1 0.8657832566752052816   16.5632972089444763242  1.10049996563749883e+13
 39  1 0.9019728482090623167  -19.8374936069794820526 -1.51974653490484453e+13
 39  1 0.9327278649754745521   25.1410002098037992369  1.82017998337069922e+13
 39  1 0.9578643370352711850  -34.4424129709544999400 -1.85619564827146758e+13
 39  1 0.9772318779165584113   53.1928595913689861163  1.54894779647287930e+13
 39  1 0.9907148692848393168 -102.4097483982293113058 -9.58050734747697070e+12
 39  1 0.9982355573637851087  354.6165536174049179863  3.04770639750002734e+12
 39  3 0.1718817462778530480  -28.2360743461251360031 -3.63008270489079296e+05
 39  3 0.2546719812176394537   20.3596320094476688212  1.04774717182940207e+07
 39  3 0.3321787079391422814  -16.4064640687586198453 -1.37282293444647998e+08
 39  3 0.4062533634767557800   14.1496722599424256117  1.13732540935722423e+09
 39  3 0.4771517052405119252  -12.8129552089788312230 -6.80088968336135674e+09
 39  3 0.5447435799338310458   12.0631823218312383972  3.14794256693912735e+10
 39  3 0.6087718013367916514  -11.7458867419911818786 -1.17666276003882111e+11
 39  3 0.6689355526752915893   11.7967527728985217550  3.65116820704989929e+11
 39  3 0.7249244530389630237  -12.2102126850501022659 -9.58214295633301270e+11
 39  3 0.7764350763393788046   13.0336284066630216927  2.15367478238588013e+12
 39  3 0.8231801443763985260  -14.3805764245184040107 -4.17796218028527979e+12
 39  3 0.8648942558893040200   16.4705545527977221809  7.02019018557519824e+12
 39  3 0.9013377902729652336  -19.7232900084401840957 -1.02061684921803359e+13
 39  3 0.9322997456286857831   24.9932527778815831709  1.27451907644516465e+13
 39  3 0.9575998915443139081  -34.2369226436077198628 -1.34324091498259570e+13
 39  3 0.9770904553503496626   52.8720824391685155774  1.14889237776166758e+13
 39  3 0.9906575989793329207 -101.7878164346903560045 -7.22669211606820215e+12
 39  3 0.9982247162213095937  352.4548295851391230826  2.32032748569717822e+12
 39  5 0.2296334820045308200   20.7863454055755276784  3.96948446643720963e+05
 39  5 0.3156343272453465687  -16.5558095949654813239 -1.21438492351627443e+07
 39  5 0.3940556746576369118   14.1769883483824159498  1.62725905004921019e+08
 39  5 0.4677432258681964439  -12.7839991148699088086 -1.35106001081807351e+09
 39  5 0.5373313780963612230   12.0043180284014550097  7.98328394720026588e+09
 39  5 0.6028825702247309071  -11.6681720734312559529 -3.61101800793659897e+10
 39  5 0.6642558699362184349   11.7044895284416234915  1.30627351798978806e+11
 39  5 0.7212302661393035219  -12.1041516595718103844 -3.88720337272598755e+11
 39  5 0.7735561829616084406   12.9121037504070272917  9.69415667723876709e+11
 39  5 0.8209805660259270610  -14.2396073426944340667 -2.05021162530780737e+12
 39  5 0.8632606199986240236   16.3031068894295678717  3.70054599583181250e+12
 39  5 0.9001720730494962019  -19.5172996257306365919 -5.70584364553259961e+12
 39  5 0.9315145346284507966   24.7269547731637224786  7.47205096829124805e+12
 39  5 0.9571151716897667860  -33.8667486424562866887 -8.17422133430289062e+12
 39  5 0.9768313466445421867   52.2944485027565306723  7.18904479981593555e+12
 39  5 0.9905527011915468139 -100.6681623510326488713 -4.60859196518861230e+12
 39  5 0.9982048624225248190  348.5636337286836123894  1.49523110128142432e+12
 39  7 0.2854475729596201439  -16.6245256501271150285 -4.17614374370482750e+05
 39  7 0.3738963269976424697   14.1878768572496483102  1.31439791474960204e+07
 39  7 0.4528232109263659044  -12.7305452446934008748 -1.76655217770310074e+08
 39  7 0.5258337855266042027   11.9126644124522336199  1.44804824117847109e+09
 39  7 0.5938688577264039647  -11.5515089835351680847 -8.34660786051277733e+09
 39  7 0.6571560288775426528   11.5680431363480114015  3.64514429644853592e+10
 39  7 0.7156595025367146201  -11.9485489205169148619 -1.26100077719626801e+11
 39  7 0.7692337368422905719   12.7346891741278476218  3.55427353250455933e+11
 39  7 0.8176886385598670648  -14.0344810713016006076 -8.31018020888487183e+11
 39  7 0.8608215577209461511   16.0600128486419890805  1.62862771581675586e+12
 39  7 0.8984347783351516181  -19.2187487256443816364 -2.68544185372542285e+12
 39  7 0.9303459139057892457   24.3414669326570169972  3.71139819794017578e+12
 39  7 0.9563944990463170148  -33.3313652477629389637 -4.23475836154619287e+12
 39  7 0.9764463874800952681   51.4595351550332438251  3.84293791939082666e+12
 39  7 0.9903969284366905823  -99.0504694185691789698 -2.51653648085318896e+12
 39  7 0.9981753872117936632  342.9428001185555103802  8.26074653842551025e+11
 39  9 0.3398974468657808279   14.0063920315842533881  4.22328197178166243e+05
 39  9 0.4300903758559724843  -12.6156620319698120625 -1.33379969271436837e+07
 39  9 0.5090595044298062977   11.7738934766712564084  1.76541063186537117e+08
 39  9 0.5810256381643045254  -11.3882869497363685696 -1.40690343119842529e+09
 39  9 0.6471860782806152512   11.3826134122407456317  7.80025787490744114e+09
 39  9 0.7079120854047715738  -11.7400595371490901186 -3.24445332955650520e+10
 39  9 0.7632628646257564320   12.4989044242050741929  1.05848952548134460e+11
 39  9 0.8131634199638216876  -13.7632812000505069250 -2.78416812040066956e+11
 39  9 0.8574807758141816949   15.7397494943434690384  6.00240917232616577e+11
 39  9 0.8960615978444823604  -18.8264045148362946236 -1.06894332804158215e+12
 39  9 0.9287527588448653004   23.8357817753796332738  1.57082464586198608e+12
 39  9 0.9554134768566140412  -32.6299503500415397639 -1.87985793166353198e+12
 39  9 0.9759229109197574692   50.3666850632213893846  1.76729280325998730e+12
 39  9 0.9901852518900303712  -96.9342467296767296148 -1.18533741982680420e+12
 39  9 0.9981353488788027306  335.5920720467555611322  3.94235726126660339e+11
 39 11 0.3932658849838193138  -12.2451216801589115590 -4.07807316531435063e+05
 39 11 0.4845477942993061671   11.5433501781695220245  1.26412130859212484e+07
 39 11 0.5630774679710038866  -11.1606794481323081669 -1.61917847797079384e+08
 39 11 0.6335917823383822034   11.1387256525107396499  1.23504910518522501e+09
 39 11 0.6975086840438958768  -11.4727481341123151992 -6.48842317911396313e+09
 39 11 0.7553267137628262295   12.2006403847718960520  2.53178369667569618e+10
 39 11 0.8071917808549864404  -13.4229749619810494465 -7.66593052726833191e+10
 39 11 0.8530949819093404107   15.3399815699556825166  1.84862442431100067e+11
 39 11 0.8929579429884995090  -18.3384181396861052349 -3.59962206417803406e+11
 39 11 0.9266750911235828170   23.2084120491399659159  5.67608979442409058e+11
 39 11 0.9541367402847948931  -31.7613038843467450079 -7.17247174797013550e+11
 39 11 0.9752426335688976211   49.0149461091392026901  7.01896657841848511e+11
 39 11 0.9899104330469354895  -94.3187867691208765564 -4.83684114264020630e+11
 39 11 0.9980833939242511610  326.5110805041504704604  1.63269942585362793e+11
 39 13 0.4457061944739227899   11.0164259806442750289  3.72747810098618560e+05
 39 13 0.5374494690159626886  -10.8182622249351911847 -1.11083288324695956e+07
 39 13 0.6150439291188916080   10.8156393509656822971  1.35314301335170686e+08
 39 13 0.6836683996978741851  -11.1354825600304980782 -9.71895908991300583e+08
 39 13 0.7449342042054909463   11.8329114368542054336  4.76005876747143841e+09
 39 13 0.7994542782583180518  -13.0087304188553201101 -1.71290312817406521e+10
 39 13 0.8474543531872845703   14.8571492226458232722  4.72386528433736496e+10
 39 13 0.8889875837269924919  -17.7520566646208983741 -1.02183037000015381e+11
 39 13 0.9240275484231593728   22.4572065975656229853  1.74901127957243774e+11
 39 13 0.9525143823520030306  -30.7237164719292827897 -2.35313986549302063e+11
 39 13 0.9743799050995559652   47.4029763064345175394  2.41106287769475220e+11
 39 13 0.9895623552368246756  -91.2030990290307244095 -1.71357885565680634e+11
 39 13 0.9980176344828353141  315.6993107091520869290  5.88251302478531494e+10
 39 15 0.4973018049022744913  -10.1495424966294329749 -3.19341149079966475e+05
 39 15 0.5888870675438485636   10.3582093105230335084  8.96438744140638970e+06
 39 15 0.6650311577361808224  -10.7049281908045283984 -1.01994410484555870e+08
 39 15 0.7312953485643259866   11.3830284545021740428  6.77787387642930150e+08
 39 15 0.7894622980531629253  -12.5125408135966846856 -3.03870115599658871e+09
 39 15 0.8402486052147295492   14.2857043273680783813  9.88486677459679031e+09
 39 15 0.8839537164781553491  -17.0632361274529031903 -2.42639448422769203e+10
 39 15 0.9206888224318767744   21.5790436988664637852  4.57617491651761398e+10
 39 15 0.9504762946139021507  -29.5147577191893901727 -6.62510050445825119e+10
 39 15 0.9732989767356412525   45.5288940755126176896  7.15958043209179993e+10
 39 15 0.9891269902391395252  -87.5858070474282612849 -5.27276355597364273e+10
 39 15 0.9979354597764633628  303.1560506102790668592  1.84544283184508324e+10
 39 17 0.5480919746293075878    9.5491694832242934865  2.53635412631880958e+05
 39 17 0.6388903005182020589  -10.1216532660033617930 -6.56688310848090239e+06
 39 17 0.7130396149413995577   10.8251686860517803979  6.84453566425535679e+07
 39 17 0.7764327889553875872  -11.9201637841386869354 -4.12606335392894506e+08
 39 17 0.8310047974180750918   13.6165953049761014881  1.65757626006420803e+09
 39 17 0.8775662135390402963  -16.2656678699635577345 -4.75684734853243732e+09
 39 17 0.9164841152728273599   20.5693027209251191323  1.00867920247590733e+10
 39 17 0.9479230306435358910  -28.1309267882572058284 -1.59331852483874760e+10
 39 17 0.9719496762185113603   43.3900384443120259448  1.83321584266717682e+10
 39 17 0.9885847821390337797  -83.4649867127562572477 -1.40739305371923580e+10
 39 17 0.9978332431535258396  288.8803108483157870978  5.03791064906341457e+09
 39 19 0.5980832897970527195   -9.1622775722575866553 -1.84453713260154531e+05
 39 19 0.6874382093385217329   10.0955935942418477680  4.30607029523621779e+06
 39 19 0.7590054170402319444  -11.2032095829707341039 -4.02294900159005523e+07
 39 19 0.8189632960399676476   12.8339373965370846520  2.14985840678954780e+08
 39 19 0.8693814517516429419  -15.3491798754107779956 -7.53996731368096828e+08
 39 19 0.9111546594915420627   19.4209037589475350671  1.84940584654350424e+09
 39 19 0.9447105288912992505  -26.5670518367848451646 -3.24792621546810389e+09
 39 19 0.9702603596712283673   40.9825726663506273439  4.02830542089332867e+09
 39 19 0.9879080559827462249  -78.8379056574683971803 -3.24895972721189022e+09
 39 19 0.9977058763201174241  272.8706974674120715463  1.19429343936622787e+09
 39 21 0.6472537738239791949    8.9634086661200509383  1.21064577577707823e+05
 39 21 0.7344608253305322521  -10.2932208263601321363 -2.48448456205070997e+06
 39 21 0.8027969456479894239   11.9065132326071339008  2.02830751291193627e+07
 39 21 0.8586816942293057364  -14.2960577918141940046 -9.34179123397324234e+07
 39 21 0.9043012674227911551   18.1224268233184062638  2.76522483798026562e+08
 39 21 0.9406232680196252582  -24.8151981013053521963 -5.54469406938223600e+08
 39 21 0.9681259476735140090   38.3007993468216767496  7.53974616372086048e+08
 39 21 0.9870567124552973581  -73.7005874931883795398 -6.45496306181295872e+08
 39 21 0.9975460040632554426  255.1252027038421488214  2.44966870144492954e+08
 39 23 0.6955518926556433223   -8.9494079565350368455 -7.04800708604530082e+04
 39 23 0.7798327085489119570   10.7603282133221593853  1.23436682195879426e+06
 39 23 0.8442003851308529372  -13.0717901397146327724 -8.53581115084177442e+06
 39 23 0.8952700665429882410   16.6540295016291111097  3.26655319756551683e+07
 39 23 0.9353238430040065055  -22.8625272628672107089 -7.78248552894485146e+07
 39 23 0.9653864986574653972   35.3359062361118887452  1.18861822075983286e+08
 39 23 0.9859707375442700039  -68.0470475455687449085 -1.09571508571464568e+08
 39 23 0.9973427124439198099  235.6408462370109191397  4.32409342090180591e+07
 39 25 0.7428904628074465277    9.1411683770663820781  3.56155366651385702e+04
 39 25 0.8233566113304738865  -11.5955257091052388319 -5.13375126011296932e+05
 39 25 0.8828896092516114180   14.9771789837612825380  2.88791333099578321e+06
 39 25 0.9282492745070280993  -20.6866485456993842718 -8.72388893561239727e+06
 39 25 0.9617860577838989178   32.0734877745835333940  1.55201726811593920e+07
 39 25 0.9845563856258554569  -61.8678685053946253447 -1.57256316689010840e+07
 39 25 0.9970791576212914009  214.4130264967654966313  6.51919418170446437e+06
 39 27 0.7891333667699141907   -9.5944905573641712238 -1.51875257488735078e+04
 39 27 0.8647312436825932425   13.0021436695064380729  1.71921008547553327e+05
 39 27 0.9183684390890987093  -18.2439364905011203177 -7.43462201566328760e+05
 39 27 0.9568858884172375401   28.4881199979283650237  1.63550591646529920e+06
 39 27 0.9826587056234096229  -55.1473298939499301241 -1.87961216731862305e+06
 39 27 0.9967279846988224001  191.4342669766852793600  8.30834969620972872e+05
 39 29 0.8340693726407218955   10.4299214308725431977  5.25700236575164490e+03
 39 29 0.9034882142780704672  -15.4326834489743589529 -4.37766633928145093e+04
 39 29 0.9498558112506980677   24.5296346144143022627  1.33205118036967673e+05
 39 29 0.9800012090656899932  -47.8569888082365366699 -1.82934180279977940e+05
 39 29 0.9962416895218432211  166.6915780864889882196  8.82487232700731402e+04
 39 31 0.8773585788503937000  -11.9156291792500734772 -1.39443747351000161e+03
 39 31 0.9388594289435165940   20.0796437273105787824  7.71826046781191326e+03
 39 31 0.9760337027461343240  -39.9390683344566141955 -1.39829731851653687e+04
 39 31 0.9955299175644605203  140.1602440434570553407  7.65915019086345728e+03
 39 33 0.9184104567097416405   14.7426084278184124088  2.57803233242763497e+02
 39 33 0.9943968546832643307  111.7867022503210421291  5.27702988741103354e+02
 39 33 0.9694581100472633439  -31.2526616878667837796 -7.85506221983866908e+02
 39 35 0.9560503361093188879  -21.3107286116376215546 -2.75701210625879085e+01
 39 35 0.9923214862333921138   81.4286458653591296297  2.75701210625879085e+01
 39 37 0.9872606263311616281   48.5328879798784740274  1.00000000000000000e+00
 40  0 0.0756232589891630003  -68.2641473703437640097 -3.78777492933541536e+05
 40  0 0.1508133548639921662   34.6764310917728337813  9.68743234719841741e+06
 40  0 0.2251396056334227791  -23.7395248196592874024 -1.22594612965974092e+08
 40  0 0.2981762773418248913   18.4857479669099937780  1.02221558656031394e+09
 40  0 0.3695050226404814619  -15.5302362180322024443 -6.30886741028239441e+09
 40  0 0.4387172770514070619   13.7540635865848361874  3.06929068978330917e+10
 40  0 0.5054165991994060692  -12.6885964173068099825 -1.22394429848253464e+11
 40  0 0.5692209416102158581   12.1130226074896736321  4.10663315300913269e+11
 40  0 0.6297648390721962697  -11.9222943669717746928 -1.18076774480479834e+12
 40  0 0.6867015020349512833   12.0775402301311309827  2.94756824412149316e+12
 40  0 0.7397048030699261423  -12.5887942412950231130 -6.44723077369996777e+12
 40  0 0.7884711450474093386   13.5154720516822415277  1.24315392191687422e+13
 40  0 0.8327212004013613278  -14.9834833222981504974 -2.11989671324458242e+13
 40  0 0.8722015116924414224   17.2287668899918564591  3.19766750797036406e+13
 40  0 0.9066859447581011588  -20.6978733150429761167 -4.25150818244084531e+13
 40  0 0.9359769874978538517   26.2965029425581384714  4.93727324499074453e+13
 40  0 0.9599068917303462678  -36.0956180633924290646 -4.91388571127777656e+13
 40  0 0.9783386735610833940   55.8272201789867708044  4.02635909176906328e+13
 40  0 0.9911671096990163354 -107.5880835931190659949 -2.45954514158960391e+13
 40  0 0.9983215885747714902  372.7507625682441130266  7.77068823887222852e+12
 40  2 0.1385025165997239016   35.9178763583683107186  4.75078394092224771e+05
 40  2 0.2175156937083381758  -24.0513073236828205381 -1.35176795186215769e+07
 40  2 0.2927386486173520486   18.5876167356939276942  1.78780815481988817e+08
 40  2 0.3653759831988384055  -15.5619122241863276912 -1.51449224185170960e+09
 40  2 0.4354773133797521512   13.7564146694857640796  9.34221815021193314e+09
 40  2 0.5028294246879899676  -12.6765608887365761603 -4.49189768888811493e+10
 40  2 0.5671383678723742605   12.0927863069587893108  1.75480113591360443e+11
 40  2 0.6280862893828388360  -11.8965168874652906794 -5.72431307038014648e+11
 40  2 0.6853543012446619009   12.0472207689510621975  1.58883779027522656e+12
 40  2 0.7386336204186731980  -12.5539887337155047220 -3.80157419464905762e+12
 40  2 0.7876319187736479099   13.4755354153792250571  7.91010398356112793e+12
 40  2 0.8320774399107842001  -14.9370466175197815772 -1.43873055292582305e+13
 40  2 0.8717219427711060398   17.1734658944334093178  2.29124666386760938e+13
 40  2 0.9063429525013174670  -20.6296777148039502947 -3.18706085185707891e+13
 40  2 0.9357455524482670706   26.2081533998988724932  3.84000466662569922e+13
 40  2 0.9597638405794999272  -35.9725885816019399499 -3.93478692863136328e+13
 40  2 0.9782621348768869574   55.6349780801437105993  3.29542587921187188e+13
 40  2 0.9911361049814143565 -107.2150982548570539166 -2.04337830901449336e+13
 40  2 0.9983157184623474567  371.4538208807616115337  6.50930345426129785e+12
 40  4 0.1962575396036615460  -24.7522766119940982321 -5.31611514655920910e+05
 40  4 0.2788303029581223336   18.8233607720831486176  1.63567414709413238e+07
 40  4 0.3551592983829214289  -15.6340985283725686372 -2.23913451706796288e+08
 40  4 0.4275927242401902917   13.7604140906022180957  1.91814933544512415e+09
 40  4 0.4965935426354926574  -12.6473033702905723885 -1.17838796051930962e+10
 40  4 0.5621490108334674662   12.0446585374817871639  5.57851637386408005e+10
 40  4 0.6240811702064905653  -11.8356614801398176695 -2.12541953834037567e+11
 40  4 0.6821489421439642653   11.9759171604269578637  6.70437543814177856e+11
 40  4 0.7360902432380500571  -12.4723290461423754749 -1.78465349823555322e+12
 40  4 0.7856423476583769272   13.3819869925767509500  4.06071551436488672e+12
 40  4 0.8305530347595733165  -14.8283957422706578200 -7.96123261834859668e+12
 40  4 0.8705873455685191331   17.0441821637226489372  1.34986283090635234e+13
 40  4 0.9055320297735923729  -20.4703472279435452208 -1.97747573748885195e+13
 40  4 0.9351986637606984898   26.0018308875647612410  2.48498159317463242e+13
 40  4 0.9594259372924702767  -35.6853756838566837928 -2.63213498924345664e+13
 40  4 0.9780813922617920264   55.1862965488607528641  2.25985593860425391e+13
 40  4 0.9910629023278478833 -106.3447113327397914873 -1.42518944079658809e+13
 40  4 0.9983018604189739520  368.4275775037053790584  4.58256171552856738e+12
 40  6 0.2516123446253651919   19.0783238708847910914  5.69850724698880338e+05
 40  6 0.3370068744282385675  -15.7282270778572712544 -1.83521908595139459e+07
 40  6 0.4141283444252698565   13.7588957520050971794  2.55109592571260244e+08
 40  6 0.4861646567316935119  -12.5967445082226632280 -2.17998037116718626e+09
 40  6 0.5539085709513100753   11.9659103768290719927  1.31891725160616703e+10
 40  6 0.6175198700693821374  -11.7377560265355569413 -6.08539749038461533e+10
 40  6 0.6769270767325059612   11.8621378591228623378  2.23895782511062531e+11
 40  6 0.7319633186325892327  -12.3426511965363321366 -6.76026068014540283e+11
 40  6 0.7824234976216448700   13.2338968756539792082  1.70714138914737524e+12
 40  6 0.8280921824604206005  -14.6567743098116505251 -3.64939052050687842e+12
 40  6 0.8687588220515728432   16.8402921984904629937  6.64749195897045508e+12
 40  6 0.9042268089965058708  -20.2193635072562152288 -1.03287699260087383e+13
 40  6 0.9343192723351525508   25.6771034214600888390  1.36117758921232461e+13
 40  6 0.9588829856928289264  -35.2336218044666011906 -1.49661160691935391e+13
 40  6 0.9777911215501081665   54.4808867914166441437  1.32125501147869336e+13
 40  6 0.9909453801424337183 -104.9767057242415688734 -8.49215840412848242e+12
 40  6 0.9982796163565447189  363.6719185113914249996  2.75921330581962207e+12
 40  8 0.3054244648659192873  -15.6797046482080606467 -5.89395248550005723e+05
 40  8 0.3929402725406151986   13.7198556504529172173  1.93439300516726933e+07
 40  8 0.4704361896657009989  -12.5127642473644460352 -2.68069500557769865e+08
 40  8 0.5417627753669376212   11.8501023175392212750  2.25166961717337942e+09
 40  8 0.6079839971006815169  -11.5987140075268069239 -1.32435905126793861e+10
 40  8 0.6694080789966412315   11.7030199557871714688  5.88327405687322998e+10
 40  8 0.7260592627281640121  -12.1628249343175429686 -2.06509402672621948e+11
 40  8 0.7778400114182507652   13.0296154240313803996  5.89368524465942749e+11
 40  8 0.8246001426007050217  -14.4208687122056602448 -1.39274893320533643e+12
 40  8 0.8661708172878126444   16.5607292324503454495  2.75430843224438770e+12
 40  8 0.9023830961652153926  -19.8758491522404021623 -4.57615117912337402e+12
 40  8 0.9330789189657677785   25.2332454391358922408  6.36397148430810742e+12
 40  8 0.9581180166093581363  -34.6167297171373107290 -7.29746534134204688e+12
 40  8 0.9773824806165878343   53.5182683252701991705  6.64708675360867773e+12
 40  8 0.9907800198477643150 -103.1107211356843293970 -4.36400672019945605e+12
 40  8 0.9982483265521678861  357.1866550896019134598  1.43455487720824829e+12
 40 10 0.3580816599617198115   13.4531304299970351224  5.85746747105374816e+05
 40 10 0.4470756801822581283  -12.3540334486096750055 -1.91490181521267816e+07
 40 10 0.5245007775777370540   11.6811718827958017641  2.60026125941717535e+08
 40 10 0.5947548583070388917  -11.4100848526249443182 -2.11526677032419491e+09
 40 10 0.6591320507939204543   11.4932857517434943162  1.19297243408609810e+10
 40 10 0.7180706631520937799  -11.9291986330912749281 -5.03421431932020645e+10
 40 10 0.7716816103678033612   12.7664468394416612540  1.66268275419535217e+11
 40 10 0.8199320338115707596  -14.1186010176226997004 -4.41932646887170898e+11
 40 10 0.8627242270876842589   16.2038438351842906116  9.61227964222553101e+11
 40 10 0.8999346436113168091  -19.4384694490430334213 -1.72451594178642188e+12
 40 10 0.9314352085159889327   24.6691660899479359159  2.54960995549837207e+12
 40 10 0.9571058662175058185  -33.8338090447999704224 -3.06593567854897998e+12
 40 10 0.9768423993342308931   52.2977290091004149986  2.89283421242784277e+12
 40 10 0.9905616312721893246 -100.7462255849352459336 -1.94508156169973511e+12
 40 10 0.9982070189530587445  348.9715090060221314161  6.47811644122133423e+11
 40 12 0.4097880492399760266  -11.9167817212685775985 -5.55196210353115574e+05
 40 12 0.4996563849272052105   11.4111321815386741463  1.77100382650619783e+07
 40 12 0.5765534752057717149  -11.1526304386303536376 -2.31744398358436793e+08
 40 12 0.6453420110123760933   11.2227470600948180390  1.79837795420264149e+09
 40 12 0.7075160122409711594  -11.6354224390657652322 -9.58415478751446915e+09
 40 12 0.7636297450374213147   12.4400137576862910294  3.78510545928827438e+10
 40 12 0.8138734398939622139  -13.7467500566607991885 -1.15782535347801605e+11
 40 12 0.8582748157504394015   15.7671602827319752294  2.81615064503969360e+11
 40 12 0.8967862002406357114  -18.9052664008023292297 -5.52296847719677612e+11
 40 12 0.9293277237131966073   23.9832911564167901020  8.76007001780755371e+11
 40 12 0.9558109028340588953  -32.8835898184521511212 -1.11209883389432007e+12
 40 12 0.9761524534858764257   50.8182613068068391726  1.09210825220723657e+12
 40 12 0.9902829194366814525  -97.8824703564855695959 -7.54386210449835205e+11
 40 12 0.9981543294291567170  339.0260897505624484438  2.54983420716405853e+11
 40 14 0.4606574096544965302   10.8282242615705772693  4.97515594969721860e+05
 40 14 0.5508160913969749606  -10.7732448398069617923 -1.51835030741649959e+07
 40 14 0.6267151884425563590   10.8694671505815030343  1.88276518070934653e+08
 40 14 0.6936183481871134315  -11.2697379508070714138 -1.37182297753024840e+09
 40 14 0.7531958389172894730   12.0429588508047977768  6.79902748873569393e+09
 40 14 0.8061065494986661140  -13.3002406965789354842 -2.47105017610863152e+10
 40 14 0.8526138330818743283   15.2469473855060773104  6.87157216752563400e+10
 40 14 0.8928022342901157371  -18.2733796678688591442 -1.49669254113075897e+11
 40 14 0.9266715418756122924   23.1733712796290944880  2.57625204258397980e+11
 40 14 0.9541834780642265423  -31.7642856167109108867 -3.48157127671777405e+11
 40 14 0.9752871264534486162   49.0784631855671165113  3.57921753751612549e+11
 40 14 0.9899338206697568809  -94.5184207894211851908 -2.54962770429644867e+11
 40 14 0.9980883800354807267  327.3498596322878597675  8.76361792485204315e+10
 40 16 0.5107511310763416246  -10.0545101483031640299 -4.17408103499213874e+05
 40 16 0.6006191028520471153   10.3760076604616742202  1.19504030197112188e+07
 40 16 0.6750307930460649475  -10.8077506412200410324 -1.37984905421989083e+08
 40 16 0.7395981611411555079   11.5620224757640883695  9.27851953939172745e+08
 40 16 0.7961481329998109091  -12.7707210211790727072 -4.20042228191162062e+09
 40 16 0.8454345547410486716   14.6374286671454996167  1.37743138867782650e+10
 40 16 0.8877882734713046231  -17.5385637435306414034 -3.40361224476170959e+10
 40 16 0.9233468288409660829   22.2361649324775960679  6.45383743523798904e+10
 40 16 0.9521543527410872843  -30.4733747352971171551 -9.38318914598213654e+10
 40 16 0.9742111194857761003   47.0763833556241806377  1.01724933836828369e+11
 40 16 0.9895004851965655268  -90.6526498536508853476 -7.50795831126135254e+10
 40 16 0.9980065933966724145  313.9420805496941397905  2.63089971825436821e+10
 40 18 0.5600954100471605690    9.5197715841096872680  3.24346704581500497e+05
 40 18 0.6490786290741360487  -10.1879572000980207491 -8.53481620530966111e+06
 40 18 0.7214841365844198995   10.9704015616052412696  9.00353553315759152e+07
 40 18 0.7832262027501943891  -12.1434093995712810710 -5.47993148382691622e+08
 40 18 0.8362711144429093579   13.9292209154546018368  2.21874192987459135e+09
 40 18 0.8814587258594445141  -16.6943083413877282339 -6.40796647388061333e+09
 40 18 0.9191816151093600284   21.1668941982487766040  1.36579280029421310e+10
 40 18 0.9496257325946754202  -29.0072403793510567027 -2.16613387078777733e+10
 40 18 0.9728751102252330973   44.8092744159879430299  2.49980028145172272e+10
 40 18 0.9889636927500564667  -86.2831717278819780859 -1.92308850018978958e+10
 40 18 0.9979054055561981107  298.8017316212886953508  6.89168569887417507e+09
 40 20 0.6086889187464716855   -9.1818740664442408672 -2.30581478205013525e+05
 40 20 0.6961638391533269132   10.2023955827900785209  5.45426287184078619e+06
 40 20 0.7660017082079205730  -11.3889730243850841873 -5.14542942803821191e+07
 40 20 0.8243766351431820461   13.1059115920278923539  2.77085998925117552e+08
 40 20 0.8733778345566384216  -15.7301123807606764160 -9.77779888966751099e+08
 40 20 0.9139219179751398858   19.9582574913999479804  2.41007674296427202e+09
 40 20 0.9464563059046053883  -27.3605534845891007478 -4.24876871808320665e+09
 40 20 0.9712088544150039304   42.2731856462941664176  5.28461818037211323e+09
 40 20 0.9882963174984262800  -81.4071741480770327826 -4.27045732391075611e+09
 40 20 0.9977798104402199053  281.9273784760326861942  1.57145562158595681e+09
 40 22 0.6565050461301696894    9.0219997927239017343  1.47840629862697388e+05
 40 22 0.7417994186811247559  -10.4370203788784419174 -3.06606453369854577e+06
 40 22 0.8084473777398444305   12.1353433817885658641  2.52240360606060326e+07
 40 22 0.8628413669993515445  -14.6277280154221749342 -1.16869050384589419e+08
 40 22 0.9071764398912051108   18.5984984809888267421  3.47559273308196425e+08
 40 22 0.9424349725188012616  -25.5251518267118342465 -6.99425786425071716e+08
 40 22 0.9691094871291175972   39.4622601783962707600  9.53626993009461164e+08
 40 22 0.9874591205331292310  -76.0205713461209029447 -8.17898124447359562e+08
 40 22 0.9976226122047913147  263.3169586566265252259  3.10700882782592893e+08
 40 24 0.7034899790262260089   -9.0414724476562078337 -8.40303810863169056e+04
 40 24 0.7858581243434100694   10.9415484035411996189  1.48380167224323982e+06
 40 24 0.8486071719235404043  -13.3516761556027869773 -1.03213496060499735e+07
 40 24 0.8983046459403229989   17.0672190564697920934  3.96756931066592336e+07
 40 24 0.9372315110719670050  -23.4878442169047048083 -9.48477283461571634e+07
 40 24 0.9664205791910724930   36.3674486892253625570  1.45221194061307251e+08
 40 24 0.9863934331852047821  -70.1172204105790513040 -1.34094582312065437e+08
 40 24 0.9974231443142407283  242.9674138379401995280  5.29670018051491603e+07
 40 26 0.7495562235871792156    9.2646918139384304425  4.14382274277449542e+04
 40 26 0.8281441893928559450  -11.8190294023057944628 -6.01004242396212765e+05
 40 26 0.8861592409251397573   15.3248595818386146306  3.39556212702804198e+06
 40 26 0.9302951337627916040  -21.2256448364844203525 -1.02901646090720352e+07
 40 26 0.9628919183974271601   32.9739685519766609900  1.83487191692884937e+07
 40 26 0.9850076630917155018  -63.6874612819863443747 -1.86200946465845332e+07
 40 26 0.9971649547604796160  220.8740249839701732526  7.72554397430850007e+06
 40 28 0.7945693363994208447   -9.7508973816072312957 -1.72376595720233599e+04
 40 28 0.8683614979774143539   13.2794382321742059361  1.95990887840582785e+05
 40 28 0.9206171405086527315  -18.6938059072148661244 -8.50099548713309690e+05
 40 28 0.9580947044667514900   29.2557441590526110531  1.87401492970204167e+06
 40 28 0.9831504640116803806  -56.7151749522167065720 -2.15668332471773168e+06
 40 28 0.9968213343339785704  197.0291276304365908345  9.54014715460440377e+05
 40 30 0.8383222127240101962   10.6251301085610823094  5.81879128454400598e+03
 40 30 0.9060518671931557799  -15.7881043507544180926 -4.85956215156153048e+04
 40 30 0.9512175865575098754   25.1613461066810444322  1.48146381925438502e+05
 40 30 0.9805518159157725622  -49.1712059682364852620 -2.03697008999191341e+05
 40 30 0.9963459089693793569  171.4194086633550000442  9.83274573048241291e+04
 40 32 0.8804827684044924663  -12.1634409564896213141 -1.50489018274467867e+03
 40 32 0.9404656216858242601   20.5694787892567845233  8.34332129682335653e+03
 40 32 0.9766744078713733845  -40.9963446291266180310 -1.51301191082300138e+04
 40 32 0.9956504816369534661  144.0195403607425816972  8.29168799415133799e+03
 40 34 0.9204749891165703302   15.0752443472903934207  2.71236734743476234e+02
 40 34 0.9945439193132165068  114.7746397923154830778  5.55743836911240123e+02
 40 34 0.9702504649551751958  -32.0462303145124067782 -8.26980571654716414e+02
 40 36 0.9571537362828064222  -21.8221113641636890179 -2.82774101795742077e+01
 40 36 0.9925176537579059044   83.5389081333921268424  2.82774101795742077e+01
 40 38 0.9875771574795099150   49.7456867655800536454  1.00000000000000000e+00

